Measurement of the $CP$ asymmetry in $B^-\to D_s^-D^0$ and $B^-\to D^-D^0$ decays

The $CP$ asymmetry in $B^-\to D_s^-D^0$ and $B^-\to D^-D^0$ decays is measured using LHCb data corresponding to an integrated luminosity of 3.0 fb$^{-1}$, collected in $pp$ collisions at centre-of-mass energies of 7 and 8 TeV. The results are $A^{CP}(B^-\to D_s^-D^0)=(-0.4\pm 0.5\pm 0.5)\%$ and $A^{CP}(B^-\to D^-D^0)=( 2.3\pm 2.7\pm 0.4)\%$, where the first uncertainties are statistical and the second systematic. This is the first measurement of $A^{CP}(B^-\to D_s^-D^0)$ and the most precise determination of $A^{CP}(B^-\to D^-D^0)$. Neither result shows evidence of $CP$ violation.

==> Fig2a.C <==
void ACP_mass_fit_2011_12_Bm_KKpi_Kpi_RS()
{
//=========Macro generated from canvas: c/c
//=========  (Mon Apr  9 13:32:24 2018) by ROOT version 6.12/06
   TCanvas *c = new TCanvas("c", "c",0,0,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(5212.716,-283.5443,5336.173,1488.608);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.14);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.16);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   
   TH1D *frame_7790bb0__1 = new TH1D("frame_7790bb0__1","",50,5230,5330);
   frame_7790bb0__1->SetMaximum(1400);
   frame_7790bb0__1->SetDirectory(0);
   frame_7790bb0__1->SetStats(0);
   frame_7790bb0__1->SetLineWidth(2);
   frame_7790bb0__1->SetMarkerStyle(20);
   frame_7790bb0__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{D}_{s}^{#font[122]{-}}#font[12]{D}^{0}) [MeV/#font[12]{c}^{2}]");
   frame_7790bb0__1->GetXaxis()->SetNdivisions(505);
   frame_7790bb0__1->GetXaxis()->SetLabelFont(132);
   frame_7790bb0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_7790bb0__1->GetXaxis()->SetLabelSize(0.06);
   frame_7790bb0__1->GetXaxis()->SetTitleSize(0.072);
   frame_7790bb0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_7790bb0__1->GetXaxis()->SetTitleFont(132);
   frame_7790bb0__1->GetYaxis()->SetTitle("Candidates / (2 MeV/#font[12]{c}^{2})");
   frame_7790bb0__1->GetYaxis()->SetLabelFont(132);
   frame_7790bb0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_7790bb0__1->GetYaxis()->SetLabelSize(0.06);
   frame_7790bb0__1->GetYaxis()->SetTitleSize(0.072);
   frame_7790bb0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_7790bb0__1->GetYaxis()->SetTitleFont(132);
   frame_7790bb0__1->GetZaxis()->SetLabelFont(132);
   frame_7790bb0__1->GetZaxis()->SetLabelSize(0.06);
   frame_7790bb0__1->GetZaxis()->SetTitleSize(0.072);
   frame_7790bb0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_7790bb0__1->GetZaxis()->SetTitleFont(132);
   frame_7790bb0__1->Draw("FUNC");
   
   Double_t h_data_fx3001[50] = {
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329};
   Double_t h_data_fy3001[50] = {
   28,
   27,
   22,
   24,
   23,
   33,
   37,
   31,
   56,
   42,
   56,
   71,
   83,
   111,
   144,
   188,
   267,
   361,
   511,
   644,
   795,
   929,
   1057,
   1221,
   1250,
   1190,
   1091,
   1023,
   810,
   667,
   450,
   351,
   267,
   197,
   145,
   102,
   71,
   61,
   63,
   31,
   38,
   30,
   25,
   23,
   27,
   19,
   18,
   18,
   16,
   19};
   Double_t h_data_felx3001[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3001[50] = {
   5.259711,
   5.163771,
   4.654502,
   4.864612,
   4.760717,
   5.715302,
   6.055143,
   5.537565,
   7.4609,
   6.454831,
   7.4609,
   8.406258,
   9.092044,
   10.04751,
   11.51041,
   13.22042,
   15.84778,
   18.50658,
   22.11084,
   24.88208,
   27.70018,
   29.9836,
   32.01538,
   34.44639,
   34.85887,
   34,
   32.53407,
   31.48828,
   27.96489,
   25.33118,
   20.7191,
   18.24166,
   15.84778,
   13.54457,
   11.55197,
   9.611874,
   8.406258,
   7.788779,
   7.916129,
   5.537565,
   6.137163,
   5.446522,
   4.966335,
   4.760717,
   5.163771,
   4.320219,
   4.202887,
   4.202887,
   3.957801,
   4.320219};
   Double_t h_data_fehx3001[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3001[50] = {
   6.354446,
   6.260244,
   5.761366,
   5.966932,
   5.865235,
   6.802567,
   7.137555,
   6.627601,
   8.527879,
   7.53218,
   8.527879,
   9.465736,
   10.14705,
   11.04751,
   12.51041,
   14.22042,
   16.84778,
   19.50658,
   23.11084,
   25.88208,
   28.70018,
   30.9836,
   33.01538,
   35.44639,
   35.85887,
   35,
   33.53407,
   32.48828,
   28.96489,
   26.33118,
   21.7191,
   19.24166,
   16.84778,
   14.54457,
   12.55197,
   10.61187,
   9.465736,
   8.852952,
   8.979274,
   6.627601,
   7.218484,
   6.538046,
   6.066589,
   5.865235,
   6.260244,
   5.435196,
   5.321007,
   5.321007,
   5.083066,
   5.435196};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__Bc_DTF_M_Bc");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__Bc_DTF_M_Bc",100,5220,5340);
   Graph_h_data3001->SetMinimum(10.83798);
   Graph_h_data3001->SetMaximum(1413.241);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetLineWidth(2);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx1[669] = {
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5236,
   5236.5,
   5237,
   5237.5,
   5238,
   5238.5,
   5239,
   5239.5,
   5240,
   5240.5,
   5241,
   5241.5,
   5242,
   5242.5,
   5243,
   5243.5,
   5244,
   5244.5,
   5245,
   5245.5,
   5246,
   5246.25,
   5246.5,
   5246.75,
   5247,
   5247.25,
   5247.5,
   5247.75,
   5248,
   5248.25,
   5248.5,
   5248.75,
   5249,
   5249.25,
   5249.5,
   5249.75,
   5250,
   5250.25,
   5250.5,
   5250.75,
   5251,
   5251.25,
   5251.5,
   5251.75,
   5252,
   5252.25,
   5252.5,
   5252.75,
   5253,
   5253.25,
   5253.5,
   5253.75,
   5254,
   5254.25,
   5254.5,
   5254.75,
   5255,
   5255.25,
   5255.5,
   5255.75,
   5256,
   5256.25,
   5256.375,
   5256.5,
   5256.625,
   5256.75,
   5256.875,
   5257,
   5257.125,
   5257.25,
   5257.375,
   5257.5,
   5257.625,
   5257.75,
   5257.875,
   5258,
   5258.125,
   5258.25,
   5258.375,
   5258.5,
   5258.625,
   5258.75,
   5258.875,
   5259,
   5259.125,
   5259.25,
   5259.375,
   5259.5,
   5259.625,
   5259.75,
   5259.875,
   5260,
   5260.125,
   5260.25,
   5260.375,
   5260.438,
   5260.5,
   5260.562,
   5260.625,
   5260.688,
   5260.75,
   5260.812,
   5260.875,
   5260.938,
   5261,
   5261.062,
   5261.125,
   5261.188,
   5261.25,
   5261.375,
   5261.5,
   5261.625,
   5261.75,
   5261.875,
   5262,
   5262.125,
   5262.25,
   5262.375,
   5262.438,
   5262.5,
   5262.562,
   5262.625,
   5262.688,
   5262.75,
   5262.812,
   5262.875,
   5262.938,
   5263,
   5263.062,
   5263.125,
   5263.188,
   5263.25,
   5263.312,
   5263.375,
   5263.438,
   5263.5,
   5263.562,
   5263.625,
   5263.688,
   5263.75,
   5263.812,
   5263.875,
   5263.938,
   5264,
   5264.062,
   5264.125,
   5264.188,
   5264.25,
   5264.312,
   5264.375,
   5264.438,
   5264.5,
   5264.562,
   5264.625,
   5264.688,
   5264.75,
   5264.812,
   5264.875,
   5264.938,
   5265,
   5265.062,
   5265.125,
   5265.188,
   5265.25,
   5265.312,
   5265.375,
   5265.438,
   5265.5,
   5265.562,
   5265.625,
   5265.688,
   5265.75,
   5265.812,
   5265.875,
   5265.938,
   5266,
   5266.062,
   5266.125,
   5266.188,
   5266.25,
   5266.312,
   5266.375,
   5266.438,
   5266.5,
   5266.562,
   5266.625,
   5266.688,
   5266.75,
   5266.812,
   5266.875,
   5266.938,
   5267,
   5267.062,
   5267.125,
   5267.188,
   5267.25,
   5267.312,
   5267.375,
   5267.438,
   5267.5,
   5267.562,
   5267.625,
   5267.75,
   5267.875,
   5268,
   5268.125,
   5268.25,
   5268.375,
   5268.5,
   5268.625,
   5268.75,
   5268.875,
   5269,
   5269.125,
   5269.25,
   5269.375,
   5269.5,
   5269.625,
   5269.75,
   5269.875,
   5270,
   5272,
   5272.125,
   5272.25,
   5272.375,
   5272.5,
   5272.625,
   5272.75,
   5272.875,
   5273,
   5273.125,
   5273.188,
   5273.25,
   5273.312,
   5273.375,
   5273.438,
   5273.5,
   5273.562,
   5273.625,
   5273.688,
   5273.75,
   5273.812,
   5273.875,
   5273.938,
   5274,
   5274.062,
   5274.125,
   5274.188,
   5274.25,
   5274.312,
   5274.375,
   5274.438,
   5274.5,
   5274.562,
   5274.625,
   5274.688,
   5274.75,
   5274.812,
   5274.875,
   5274.938,
   5275,
   5275.062,
   5275.125,
   5275.188,
   5275.25,
   5275.312,
   5275.375,
   5275.438,
   5275.5,
   5275.562,
   5275.625,
   5275.688,
   5275.75,
   5275.812,
   5275.875,
   5275.938,
   5276,
   5276.062,
   5276.125,
   5276.188,
   5276.25,
   5276.312,
   5276.375,
   5276.438,
   5276.5,
   5276.562,
   5276.625,
   5276.688,
   5276.75,
   5276.812,
   5276.875,
   5276.938,
   5277,
   5277.062,
   5277.125,
   5277.188,
   5277.25,
   5277.312,
   5277.375,
   5277.438,
   5277.5,
   5277.562,
   5277.625,
   5277.688,
   5277.75,
   5277.812,
   5277.875,
   5277.938,
   5278,
   5278.062,
   5278.125,
   5278.188,
   5278.25,
   5278.312,
   5278.375,
   5278.438,
   5278.5,
   5278.562,
   5278.625,
   5278.688,
   5278.75,
   5278.812,
   5278.875,
   5278.938,
   5279,
   5279.062,
   5279.125,
   5279.188,
   5279.25,
   5279.312,
   5279.375,
   5279.438,
   5279.5,
   5279.562,
   5279.625,
   5279.688,
   5279.75,
   5279.812,
   5279.875,
   5279.938,
   5280,
   5280.062,
   5280.125,
   5280.188,
   5280.25,
   5280.312,
   5280.375,
   5280.438,
   5280.5,
   5280.562,
   5280.625,
   5280.688,
   5280.75,
   5280.812,
   5280.875,
   5280.938,
   5281,
   5281.062,
   5281.125,
   5281.188,
   5281.25,
   5281.312,
   5281.375,
   5281.438,
   5281.5,
   5281.562,
   5281.625,
   5281.688,
   5281.75,
   5281.812,
   5281.875,
   5281.938,
   5282,
   5282.062,
   5282.125,
   5282.188,
   5282.25,
   5282.312,
   5282.375,
   5282.438,
   5282.5,
   5282.562,
   5282.625,
   5282.688,
   5282.75,
   5282.812,
   5282.875,
   5282.938,
   5283,
   5283.062,
   5283.125,
   5283.188,
   5283.25,
   5283.312,
   5283.375,
   5283.438,
   5283.5,
   5283.562,
   5283.625,
   5283.688,
   5283.75,
   5283.812,
   5283.875,
   5283.938,
   5284,
   5284.062,
   5284.125,
   5284.188,
   5284.25,
   5284.312,
   5284.375,
   5284.438,
   5284.5,
   5284.562,
   5284.625,
   5284.688,
   5284.75,
   5284.812,
   5284.875,
   5284.938,
   5285,
   5285.125,
   5285.25,
   5285.375,
   5285.5,
   5285.625,
   5285.75,
   5285.875,
   5286,
   5286.125,
   5286.25,
   5286.375,
   5286.5,
   5286.75,
   5287,
   5287.5,
   5287.75,
   5287.875,
   5288,
   5288.125,
   5288.25,
   5288.375,
   5288.5,
   5288.625,
   5288.75,
   5288.875,
   5289,
   5289.125,
   5289.25,
   5289.375,
   5289.5,
   5289.625,
   5289.75,
   5289.875,
   5290,
   5290.125,
   5290.25,
   5290.375,
   5290.5,
   5290.562,
   5290.625,
   5290.688,
   5290.75,
   5290.812,
   5290.875,
   5290.938,
   5291,
   5291.062,
   5291.125,
   5291.188,
   5291.25,
   5291.312,
   5291.375,
   5291.438,
   5291.5,
   5291.562,
   5291.625,
   5291.688,
   5291.75,
   5291.812,
   5291.875,
   5291.938,
   5292,
   5292.062,
   5292.125,
   5292.188,
   5292.25,
   5292.312,
   5292.375,
   5292.438,
   5292.5,
   5292.562,
   5292.625,
   5292.688,
   5292.75,
   5292.812,
   5292.875,
   5292.938,
   5293,
   5293.062,
   5293.125,
   5293.188,
   5293.25,
   5293.312,
   5293.375,
   5293.438,
   5293.5,
   5293.562,
   5293.625,
   5293.688,
   5293.75,
   5293.812,
   5293.875,
   5293.938,
   5294,
   5294.062,
   5294.125,
   5294.188,
   5294.25,
   5294.312,
   5294.375,
   5294.438,
   5294.5,
   5294.562,
   5294.625,
   5294.688,
   5294.75,
   5294.812,
   5294.875,
   5294.938,
   5295,
   5295.062,
   5295.125,
   5295.188,
   5295.25,
   5295.312,
   5295.375,
   5295.438,
   5295.5,
   5295.562,
   5295.625,
   5295.688,
   5295.75,
   5295.875,
   5296,
   5296.125,
   5296.25,
   5296.375,
   5296.5,
   5296.625,
   5296.75,
   5296.875,
   5297,
   5297.125,
   5297.25,
   5297.375,
   5297.5,
   5297.625,
   5297.75,
   5297.875,
   5298,
   5298.125,
   5298.25,
   5298.375,
   5298.5,
   5298.625,
   5298.75,
   5298.875,
   5299,
   5299.125,
   5299.25,
   5299.375,
   5299.5,
   5299.625,
   5299.75,
   5299.875,
   5300,
   5300.125,
   5300.25,
   5300.375,
   5300.5,
   5300.625,
   5300.75,
   5300.875,
   5301,
   5301.125,
   5301.25,
   5301.375,
   5301.5,
   5301.625,
   5301.75,
   5301.875,
   5302,
   5302.125,
   5302.25,
   5302.375,
   5302.5,
   5302.625,
   5302.75,
   5302.875,
   5303,
   5303.125,
   5303.25,
   5303.375,
   5303.5,
   5303.75,
   5304,
   5304.25,
   5304.5,
   5304.75,
   5305,
   5305.25,
   5305.5,
   5305.75,
   5306,
   5306.25,
   5306.5,
   5306.75,
   5307,
   5307.25,
   5307.5,
   5307.75,
   5308,
   5308.25,
   5308.5,
   5308.75,
   5309,
   5309.25,
   5309.5,
   5309.75,
   5310,
   5310.25,
   5310.5,
   5310.75,
   5311,
   5311.25,
   5311.5,
   5311.75,
   5312,
   5312.25,
   5312.5,
   5313,
   5313.5,
   5314,
   5314.5,
   5315,
   5315.5,
   5316,
   5316.5,
   5317,
   5317.5,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5328,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy1[669] = {
   2.735893,
   2.975719,
   3.255545,
   3.583264,
   3.968185,
   4.42122,
   4.955086,
   5.256846,
   5.584502,
   5.940241,
   6.326401,
   6.745477,
   7.200126,
   7.693177,
   8.22763,
   8.806669,
   9.433659,
   10.11216,
   10.84592,
   11.6389,
   12.49525,
   13.41934,
   14.41574,
   15.48926,
   16.64491,
   17.88794,
   19.22385,
   19.92841,
   20.65835,
   21.41444,
   22.19745,
   23.00816,
   23.84739,
   24.71597,
   25.61474,
   26.54456,
   27.50634,
   28.50097,
   29.5294,
   30.59258,
   31.6915,
   32.82717,
   34.00065,
   35.21301,
   36.46536,
   37.75887,
   39.09471,
   40.47415,
   41.89845,
   43.36899,
   44.88715,
   46.45441,
   48.07233,
   49.74253,
   51.46673,
   53.24676,
   55.08455,
   56.98215,
   58.94178,
   60.96579,
   63.05671,
   65.21729,
   67.45048,
   69.7595,
   72.14784,
   74.61933,
   77.17817,
   79.82895,
   81.1904,
   82.57678,
   83.98881,
   85.42727,
   86.89294,
   88.38668,
   89.90937,
   91.46196,
   93.04546,
   94.66092,
   96.30946,
   97.99227,
   99.71061,
   101.4658,
   103.2593,
   105.0927,
   106.9675,
   108.8854,
   110.8483,
   112.8582,
   114.9172,
   117.0275,
   119.1915,
   121.4118,
   123.6911,
   126.0325,
   128.4392,
   130.9145,
   133.4622,
   136.0863,
   138.7912,
   141.5814,
   144.4621,
   145.938,
   147.4387,
   148.9648,
   150.5172,
   152.0966,
   153.704,
   155.3402,
   157.0062,
   158.703,
   160.4315,
   162.1929,
   163.9883,
   165.8188,
   167.6856,
   171.5106,
   175.4226,
   179.4218,
   183.5094,
   187.6869,
   191.9556,
   196.3169,
   200.772,
   205.3223,
   207.6335,
   209.9689,
   212.3288,
   214.7133,
   217.1224,
   219.5564,
   222.0155,
   224.4997,
   227.0092,
   229.5441,
   232.1046,
   234.6909,
   237.303,
   239.941,
   242.6052,
   245.2956,
   248.0124,
   250.7556,
   253.5254,
   256.322,
   259.1453,
   261.9956,
   264.8729,
   267.7774,
   270.7091,
   273.6681,
   276.6545,
   279.6685,
   282.71,
   285.7792,
   288.8762,
   292.001,
   295.1536,
   298.3342,
   301.5429,
   304.7796,
   308.0444,
   311.3374,
   314.6587,
   318.0081,
   321.3859,
   324.792,
   328.2264,
   331.6892,
   335.1803,
   338.6998,
   342.2477,
   345.824,
   349.4287,
   353.0618,
   356.7231,
   360.4129,
   364.1309,
   367.8771,
   371.6516,
   375.4543,
   379.2851,
   383.144,
   387.0309,
   390.9457,
   394.8884,
   398.8588,
   402.857,
   406.8827,
   410.9359,
   415.0166,
   419.1245,
   423.2595,
   427.4216,
   431.6106,
   435.8263,
   440.0686,
   444.3374,
   448.6324,
   452.9536,
   457.3007,
   461.6736,
   466.072,
   470.4958,
   474.9448,
   479.4188,
   483.9175,
   488.4407,
   492.9881,
   502.155,
   511.4159,
   520.7689,
   530.2116,
   539.7417,
   549.3566,
   559.0538,
   568.8305,
   578.6839,
   588.611,
   598.6086,
   608.6735,
   618.8025,
   628.9919,
   639.2384,
   649.538,
   659.8871,
   670.2817,
   680.7177,
   849.6316,
   860.0564,
   870.4335,
   880.7574,
   891.0225,
   901.2229,
   911.3529,
   921.4069,
   931.3789,
   941.2632,
   946.1707,
   951.054,
   955.9125,
   960.7455,
   965.5521,
   970.3318,
   975.0836,
   979.8071,
   984.5013,
   989.1656,
   993.7993,
   998.4016,
   1002.972,
   1007.509,
   1012.013,
   1016.483,
   1020.918,
   1025.317,
   1029.68,
   1034.006,
   1038.294,
   1042.543,
   1046.754,
   1050.925,
   1055.055,
   1059.144,
   1063.191,
   1067.196,
   1071.157,
   1075.075,
   1078.948,
   1082.777,
   1086.559,
   1090.295,
   1093.984,
   1097.625,
   1101.218,
   1104.762,
   1108.256,
   1111.701,
   1115.095,
   1118.437,
   1121.728,
   1124.966,
   1128.151,
   1131.283,
   1134.36,
   1137.383,
   1140.351,
   1143.263,
   1146.119,
   1148.919,
   1151.661,
   1154.345,
   1156.971,
   1159.539,
   1162.048,
   1164.497,
   1166.886,
   1169.215,
   1171.483,
   1173.69,
   1175.835,
   1177.918,
   1179.939,
   1181.897,
   1183.792,
   1185.624,
   1187.391,
   1189.095,
   1190.735,
   1192.309,
   1193.819,
   1195.264,
   1196.643,
   1197.956,
   1199.203,
   1200.385,
   1201.499,
   1202.547,
   1203.528,
   1204.442,
   1205.289,
   1206.069,
   1206.781,
   1207.426,
   1208.002,
   1208.511,
   1208.952,
   1209.325,
   1209.63,
   1209.867,
   1210.036,
   1210.136,
   1210.168,
   1210.132,
   1210.028,
   1209.855,
   1209.615,
   1209.306,
   1208.929,
   1208.484,
   1207.971,
   1207.391,
   1206.742,
   1206.026,
   1205.243,
   1204.392,
   1203.474,
   1202.489,
   1201.437,
   1200.319,
   1199.134,
   1197.883,
   1196.566,
   1195.183,
   1193.735,
   1192.221,
   1190.643,
   1189,
   1187.292,
   1185.521,
   1183.686,
   1181.787,
   1179.825,
   1177.801,
   1175.714,
   1173.565,
   1171.355,
   1169.083,
   1166.751,
   1164.359,
   1161.906,
   1159.394,
   1156.823,
   1154.193,
   1151.506,
   1148.76,
   1145.958,
   1143.099,
   1140.183,
   1137.212,
   1134.186,
   1131.106,
   1127.971,
   1124.783,
   1121.541,
   1118.248,
   1114.902,
   1111.506,
   1108.058,
   1104.561,
   1101.014,
   1097.418,
   1093.774,
   1090.083,
   1086.344,
   1082.559,
   1078.729,
   1074.853,
   1070.933,
   1066.969,
   1062.961,
   1058.912,
   1054.82,
   1050.688,
   1046.515,
   1042.302,
   1038.05,
   1033.76,
   1029.432,
   1025.067,
   1020.666,
   1016.229,
   1011.757,
   1007.251,
   1002.712,
   998.1399,
   993.5358,
   988.9003,
   984.2343,
   979.5383,
   974.8133,
   970.0598,
   965.2786,
   960.4704,
   955.636,
   950.776,
   945.8913,
   940.9825,
   931.0956,
   921.1211,
   911.0649,
   900.9328,
   890.7305,
   880.4637,
   870.1382,
   859.7596,
   849.3336,
   838.8657,
   828.3615,
   817.8264,
   796.6852,
   775.4845,
   733.0685,
   711.9315,
   701.3972,
   690.8918,
   680.4194,
   669.9845,
   659.5912,
   649.2435,
   638.9453,
   628.7004,
   618.5126,
   608.3855,
   598.3224,
   588.3268,
   578.4018,
   568.5506,
   558.7761,
   549.0812,
   539.4686,
   529.941,
   520.5008,
   511.1504,
   501.8921,
   492.728,
   488.1819,
   483.6601,
   479.1628,
   474.6903,
   470.2427,
   465.8204,
   461.4234,
   457.052,
   452.7063,
   448.3866,
   444.0931,
   439.8258,
   435.585,
   431.3708,
   427.1834,
   423.0228,
   418.8893,
   414.783,
   410.7039,
   406.6523,
   402.6281,
   398.6315,
   394.6627,
   390.7216,
   386.8083,
   382.9231,
   379.0658,
   375.2366,
   371.4355,
   367.6626,
   363.918,
   360.2016,
   356.5135,
   352.8537,
   349.2223,
   345.6192,
   342.0445,
   338.4983,
   334.9803,
   331.4908,
   328.0297,
   324.5969,
   321.1924,
   317.8163,
   314.4684,
   311.1488,
   307.8574,
   304.5942,
   301.3591,
   298.152,
   294.973,
   291.8219,
   288.6987,
   285.6033,
   282.5357,
   279.4958,
   276.4834,
   273.4985,
   270.5411,
   267.6109,
   264.708,
   261.8322,
   258.9835,
   256.1617,
   253.3667,
   250.5984,
   247.8566,
   245.1414,
   242.4525,
   239.7898,
   237.1532,
   234.5426,
   231.9579,
   229.3988,
   226.8653,
   224.3573,
   221.8745,
   219.4169,
   216.9843,
   214.5765,
   212.1935,
   209.835,
   207.5009,
   205.1911,
   200.6436,
   196.1912,
   191.8326,
   187.5665,
   183.3915,
   179.3064,
   175.3098,
   171.4003,
   167.5764,
   163.8369,
   160.1802,
   156.605,
   153.1099,
   149.6934,
   146.3542,
   143.0907,
   139.9016,
   136.7855,
   133.741,
   130.7666,
   127.8609,
   125.0226,
   122.2503,
   119.5426,
   116.8981,
   114.3155,
   111.7935,
   109.3307,
   106.9258,
   104.5776,
   102.2847,
   100.0458,
   97.85986,
   95.72551,
   93.64155,
   91.60682,
   89.62012,
   87.68032,
   85.78627,
   83.93685,
   82.13099,
   80.36759,
   78.64561,
   76.96401,
   75.32178,
   73.71793,
   72.15148,
   70.62147,
   69.12699,
   67.66711,
   66.24095,
   64.84763,
   63.48631,
   62.15615,
   60.85634,
   59.58609,
   58.34464,
   57.13122,
   55.94511,
   54.78558,
   53.65195,
   52.54353,
   50.39972,
   48.34908,
   46.38681,
   44.50838,
   42.70951,
   40.98617,
   39.33455,
   37.75107,
   36.23236,
   34.77525,
   33.37674,
   32.03405,
   30.74453,
   29.50571,
   28.31527,
   27.17101,
   26.07088,
   25.01296,
   23.99543,
   23.01658,
   22.07479,
   21.16856,
   20.29644,
   19.4571,
   18.64926,
   17.87171,
   17.12335,
   16.41382,
   15.74813,
   15.12276,
   14.53456,
   13.98064,
   13.45841,
   12.9655,
   12.49973,
   12.05915,
   11.24651,
   10.51497,
   9.85394,
   9.254512,
   8.709127,
   8.211357,
   7.755709,
   7.337468,
   6.95257,
   6.597497,
   6.269191,
   5.682539,
   5.174956,
   4.732702,
   4.344943,
   4.003029,
   3.699981,
   3.430108,
   3.188729,
   2.77658,
   2.439469,
   2.439469};
   TGraph *graph = new TGraph(669,model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx1,model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy1);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(7);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1","Projection of B^{+} model",669,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMinimum(2.195522);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMaximum(1330.941);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]1);
   
   graph->Draw("l");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx2[102] = {
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5236,
   5237,
   5238,
   5239,
   5240,
   5241,
   5242,
   5243,
   5244,
   5245,
   5246,
   5247,
   5248,
   5249,
   5250,
   5251,
   5252,
   5253,
   5254,
   5255,
   5256,
   5257,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5271,
   5272,
   5273,
   5274,
   5275,
   5276,
   5277,
   5278,
   5279,
   5280,
   5281,
   5282,
   5283,
   5284,
   5285,
   5286,
   5287,
   5288,
   5289,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5303,
   5304,
   5305,
   5306,
   5307,
   5308,
   5309,
   5310,
   5311,
   5312,
   5313,
   5314,
   5315,
   5316,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy2[102] = {
   15.98664,
   15.92839,
   15.87035,
   15.81252,
   15.75491,
   15.6975,
   15.6403,
   15.58331,
   15.52653,
   15.46996,
   15.41359,
   15.35743,
   15.30147,
   15.24572,
   15.19017,
   15.13482,
   15.07967,
   15.02473,
   14.96998,
   14.91543,
   14.86109,
   14.80694,
   14.75299,
   14.69923,
   14.64567,
   14.59231,
   14.53914,
   14.48616,
   14.43338,
   14.38079,
   14.32839,
   14.27618,
   14.22416,
   14.17233,
   14.12069,
   14.06924,
   14.01798,
   13.9669,
   13.91601,
   13.8653,
   13.81478,
   13.76445,
   13.71429,
   13.66432,
   13.61453,
   13.56493,
   13.5155,
   13.46625,
   13.41719,
   13.3683,
   13.31959,
   13.27106,
   13.2227,
   13.17452,
   13.12652,
   13.07869,
   13.03103,
   12.98355,
   12.93624,
   12.88911,
   12.84214,
   12.79535,
   12.74873,
   12.70228,
   12.65599,
   12.60988,
   12.56393,
   12.51815,
   12.47254,
   12.42709,
   12.38181,
   12.3367,
   12.29175,
   12.24696,
   12.20234,
   12.15787,
   12.11357,
   12.06944,
   12.02546,
   11.98164,
   11.93798,
   11.89449,
   11.85115,
   11.80796,
   11.76494,
   11.72207,
   11.67936,
   11.6368,
   11.5944,
   11.55216,
   11.51006,
   11.46813,
   11.42634,
   11.3847,
   11.34322,
   11.30189,
   11.26071,
   11.21968,
   11.1788,
   11.13807,
   11.09748,
   11.09748};
   graph = new TGraph(102,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx2,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy2);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2","Projection of B^{+} model",102,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMinimum(10.60857);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMaximum(16.47555);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]2);
   
   graph->Draw("l");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx3[461] = {
   5230,
   5230.25,
   5230.5,
   5230.75,
   5231,
   5231.25,
   5231.5,
   5231.75,
   5232,
   5232.25,
   5232.5,
   5232.75,
   5233,
   5233.25,
   5233.5,
   5233.75,
   5234,
   5234.25,
   5234.5,
   5234.75,
   5235,
   5235.25,
   5235.5,
   5235.75,
   5236,
   5236.25,
   5236.5,
   5236.75,
   5237,
   5237.25,
   5237.5,
   5237.75,
   5238,
   5238.25,
   5238.5,
   5238.75,
   5239,
   5239.25,
   5239.5,
   5239.75,
   5240,
   5240.25,
   5240.5,
   5240.75,
   5241,
   5241.25,
   5241.5,
   5241.75,
   5242,
   5242.25,
   5242.5,
   5242.75,
   5243,
   5243.25,
   5243.5,
   5243.75,
   5244,
   5244.25,
   5244.5,
   5244.75,
   5245,
   5245.25,
   5245.5,
   5245.75,
   5246,
   5246.25,
   5246.5,
   5246.75,
   5247,
   5247.25,
   5247.5,
   5247.75,
   5248,
   5248.25,
   5248.5,
   5248.75,
   5249,
   5249.25,
   5249.5,
   5249.75,
   5250,
   5250.5,
   5251,
   5251.5,
   5252,
   5252.5,
   5253,
   5254,
   5255,
   5255.5,
   5256,
   5256.5,
   5257,
   5257.5,
   5257.75,
   5258,
   5258.25,
   5258.5,
   5258.75,
   5259,
   5259.25,
   5259.5,
   5259.75,
   5260,
   5260.25,
   5260.5,
   5260.75,
   5261,
   5261.25,
   5261.5,
   5261.75,
   5262,
   5262.25,
   5262.5,
   5262.75,
   5263,
   5263.25,
   5263.5,
   5263.75,
   5264,
   5264.25,
   5264.5,
   5264.75,
   5265,
   5265.25,
   5265.5,
   5265.75,
   5266,
   5266.25,
   5266.5,
   5266.75,
   5267,
   5267.25,
   5267.5,
   5267.625,
   5267.75,
   5267.875,
   5268,
   5268.125,
   5268.25,
   5268.375,
   5268.5,
   5268.625,
   5268.75,
   5268.875,
   5269,
   5269.125,
   5269.25,
   5269.375,
   5269.5,
   5269.625,
   5269.75,
   5269.875,
   5270,
   5270.125,
   5270.25,
   5270.375,
   5270.5,
   5270.625,
   5270.75,
   5270.875,
   5271,
   5271.125,
   5271.25,
   5271.375,
   5271.5,
   5271.625,
   5271.75,
   5271.875,
   5272,
   5272.125,
   5272.25,
   5272.375,
   5272.5,
   5272.625,
   5272.75,
   5272.875,
   5273,
   5273.125,
   5273.25,
   5273.375,
   5273.5,
   5273.625,
   5273.75,
   5273.875,
   5274,
   5274.125,
   5274.25,
   5274.375,
   5274.5,
   5274.625,
   5274.75,
   5274.875,
   5275,
   5275.125,
   5275.25,
   5275.375,
   5275.5,
   5275.625,
   5275.75,
   5275.875,
   5276,
   5276.125,
   5276.25,
   5276.375,
   5276.5,
   5276.625,
   5276.75,
   5276.875,
   5277,
   5277.125,
   5277.25,
   5277.375,
   5277.5,
   5277.625,
   5277.75,
   5277.875,
   5278,
   5278.125,
   5278.25,
   5278.375,
   5278.5,
   5278.625,
   5278.75,
   5278.875,
   5279,
   5279.125,
   5279.25,
   5279.375,
   5279.5,
   5279.625,
   5279.75,
   5279.875,
   5280,
   5280.125,
   5280.25,
   5280.375,
   5280.5,
   5280.625,
   5280.75,
   5280.875,
   5281,
   5281.125,
   5281.25,
   5281.375,
   5281.5,
   5281.625,
   5281.75,
   5281.875,
   5282,
   5282.125,
   5282.25,
   5282.375,
   5282.5,
   5282.625,
   5282.75,
   5282.875,
   5283,
   5283.125,
   5283.25,
   5283.375,
   5283.5,
   5283.625,
   5283.75,
   5283.875,
   5284,
   5284.125,
   5284.25,
   5284.375,
   5284.5,
   5284.625,
   5284.75,
   5284.875,
   5285,
   5285.125,
   5285.25,
   5285.375,
   5285.5,
   5285.625,
   5285.75,
   5285.875,
   5286,
   5286.125,
   5286.25,
   5286.375,
   5286.5,
   5286.625,
   5286.75,
   5286.875,
   5287,
   5287.125,
   5287.25,
   5287.375,
   5287.5,
   5287.625,
   5287.75,
   5287.875,
   5288,
   5288.125,
   5288.25,
   5288.375,
   5288.5,
   5288.625,
   5288.75,
   5288.875,
   5289,
   5289.125,
   5289.25,
   5289.375,
   5289.5,
   5289.625,
   5289.75,
   5289.875,
   5290,
   5290.125,
   5290.25,
   5290.375,
   5290.5,
   5290.625,
   5290.75,
   5291,
   5291.25,
   5291.5,
   5291.75,
   5292,
   5292.25,
   5292.5,
   5292.75,
   5293,
   5293.25,
   5293.5,
   5293.75,
   5294,
   5294.25,
   5294.5,
   5294.75,
   5295,
   5295.25,
   5295.5,
   5295.75,
   5296,
   5296.25,
   5296.5,
   5296.75,
   5297,
   5297.25,
   5297.5,
   5297.75,
   5298,
   5298.25,
   5298.5,
   5298.75,
   5299,
   5299.25,
   5299.5,
   5299.75,
   5300,
   5300.25,
   5300.5,
   5300.75,
   5301,
   5301.5,
   5302,
   5302.5,
   5303,
   5304,
   5305,
   5305.5,
   5306,
   5306.5,
   5307,
   5307.5,
   5308,
   5308.5,
   5308.75,
   5309,
   5309.25,
   5309.5,
   5309.75,
   5310,
   5310.25,
   5310.5,
   5310.75,
   5311,
   5311.25,
   5311.5,
   5311.75,
   5312,
   5312.25,
   5312.5,
   5312.75,
   5313,
   5313.25,
   5313.5,
   5313.75,
   5314,
   5314.25,
   5314.5,
   5314.75,
   5315,
   5315.25,
   5315.5,
   5315.75,
   5316,
   5316.25,
   5316.5,
   5316.75,
   5317,
   5317.25,
   5317.5,
   5317.75,
   5318,
   5318.25,
   5318.5,
   5318.75,
   5319,
   5319.25,
   5319.5,
   5319.75,
   5320,
   5320.25,
   5320.5,
   5320.75,
   5321,
   5321.25,
   5321.5,
   5321.75,
   5322,
   5322.25,
   5322.5,
   5322.75,
   5323,
   5323.25,
   5323.5,
   5323.75,
   5324,
   5324.25,
   5324.5,
   5324.75,
   5325,
   5325.25,
   5325.5,
   5325.75,
   5326,
   5326.25,
   5326.5,
   5326.75,
   5327,
   5327.25,
   5327.5,
   5327.75,
   5328,
   5328.25,
   5328.5,
   5328.75,
   5329,
   5329.25,
   5329.5,
   5329.75,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy3[461] = {
   2.583631,
   2.633887,
   2.684856,
   2.736542,
   2.788948,
   2.842078,
   2.895936,
   2.950524,
   3.005844,
   3.061901,
   3.118696,
   3.176232,
   3.234511,
   3.293536,
   3.353307,
   3.413827,
   3.475097,
   3.537119,
   3.599894,
   3.663422,
   3.727704,
   3.792741,
   3.858532,
   3.925079,
   3.992381,
   4.060436,
   4.129246,
   4.198808,
   4.269122,
   4.340187,
   4.411999,
   4.484559,
   4.557864,
   4.631911,
   4.706697,
   4.782221,
   4.858478,
   4.935465,
   5.013179,
   5.091615,
   5.17077,
   5.250638,
   5.331216,
   5.412497,
   5.494476,
   5.577149,
   5.660508,
   5.744548,
   5.829262,
   5.914642,
   6.000683,
   6.087376,
   6.174714,
   6.262689,
   6.351292,
   6.440515,
   6.530348,
   6.620783,
   6.711809,
   6.803417,
   6.895597,
   6.988338,
   7.08163,
   7.17546,
   7.269818,
   7.364693,
   7.460071,
   7.55594,
   7.652289,
   7.749103,
   7.84637,
   7.944076,
   8.042207,
   8.140749,
   8.239688,
   8.339008,
   8.438695,
   8.538733,
   8.639107,
   8.7398,
   8.840797,
   9.043635,
   9.247486,
   9.45221,
   9.657663,
   9.863698,
   10.07016,
   10.48376,
   10.89717,
   11.10339,
   11.30906,
   11.51401,
   11.71806,
   11.92103,
   12.02205,
   12.12274,
   12.22306,
   12.32301,
   12.42255,
   12.52166,
   12.62032,
   12.7185,
   12.81619,
   12.91336,
   13.00998,
   13.10603,
   13.2015,
   13.29635,
   13.39057,
   13.48412,
   13.577,
   13.66917,
   13.76061,
   13.85129,
   13.94121,
   14.03032,
   14.11862,
   14.20607,
   14.29266,
   14.37836,
   14.46315,
   14.54701,
   14.62992,
   14.71185,
   14.79278,
   14.8727,
   14.95157,
   15.02939,
   15.10612,
   15.18175,
   15.25625,
   15.32962,
   15.40182,
   15.47284,
   15.5079,
   15.54265,
   15.5771,
   15.61124,
   15.64508,
   15.6786,
   15.7118,
   15.74469,
   15.77726,
   15.80951,
   15.84143,
   15.87303,
   15.9043,
   15.93524,
   15.96585,
   15.99612,
   16.02605,
   16.05565,
   16.0849,
   16.11381,
   16.14238,
   16.1706,
   16.19847,
   16.22598,
   16.25315,
   16.27996,
   16.30641,
   16.33251,
   16.35824,
   16.38361,
   16.40862,
   16.43326,
   16.45753,
   16.48143,
   16.50496,
   16.52812,
   16.55091,
   16.57331,
   16.59534,
   16.61699,
   16.63826,
   16.65914,
   16.67965,
   16.69976,
   16.71949,
   16.73883,
   16.75778,
   16.77634,
   16.79451,
   16.81228,
   16.82965,
   16.84664,
   16.86322,
   16.8794,
   16.89518,
   16.91057,
   16.92555,
   16.94012,
   16.95429,
   16.96806,
   16.98142,
   16.99437,
   17.00691,
   17.01905,
   17.03077,
   17.04208,
   17.05298,
   17.06347,
   17.07354,
   17.0832,
   17.09244,
   17.10127,
   17.10968,
   17.11768,
   17.12525,
   17.13241,
   17.13915,
   17.14547,
   17.15137,
   17.15686,
   17.16192,
   17.16656,
   17.17077,
   17.17457,
   17.17795,
   17.1809,
   17.18343,
   17.18554,
   17.18722,
   17.18848,
   17.18932,
   17.18974,
   17.18974,
   17.18931,
   17.18845,
   17.18718,
   17.18548,
   17.18336,
   17.18082,
   17.17785,
   17.17447,
   17.17066,
   17.16643,
   17.16178,
   17.15671,
   17.15121,
   17.1453,
   17.13897,
   17.13221,
   17.12504,
   17.11746,
   17.10945,
   17.10103,
   17.09219,
   17.08293,
   17.07326,
   17.06317,
   17.05268,
   17.04176,
   17.03044,
   17.01871,
   17.00656,
   16.99401,
   16.98104,
   16.96767,
   16.95389,
   16.93971,
   16.92512,
   16.91013,
   16.89474,
   16.87894,
   16.86275,
   16.84616,
   16.82916,
   16.81178,
   16.79399,
   16.77582,
   16.75725,
   16.73828,
   16.71893,
   16.69919,
   16.67907,
   16.65855,
   16.63766,
   16.61638,
   16.59472,
   16.57268,
   16.55026,
   16.52747,
   16.5043,
   16.48076,
   16.45684,
   16.43256,
   16.40791,
   16.38289,
   16.35751,
   16.33177,
   16.30566,
   16.2792,
   16.25238,
   16.2252,
   16.19768,
   16.1698,
   16.14157,
   16.11299,
   16.08407,
   16.05481,
   16.0252,
   15.99526,
   15.96498,
   15.93436,
   15.90341,
   15.87213,
   15.84053,
   15.80859,
   15.77634,
   15.74376,
   15.71086,
   15.67765,
   15.64412,
   15.61028,
   15.57612,
   15.54166,
   15.5069,
   15.47183,
   15.43646,
   15.36483,
   15.29203,
   15.21808,
   15.14299,
   15.06679,
   14.9895,
   14.91114,
   14.83173,
   14.75129,
   14.66984,
   14.5874,
   14.504,
   14.41966,
   14.3344,
   14.24824,
   14.1612,
   14.07332,
   13.98459,
   13.89507,
   13.80475,
   13.71367,
   13.62186,
   13.52932,
   13.4361,
   13.3422,
   13.24765,
   13.15248,
   13.05671,
   12.96036,
   12.86345,
   12.76602,
   12.66807,
   12.56964,
   12.47074,
   12.37141,
   12.27166,
   12.17152,
   12.071,
   11.97014,
   11.86895,
   11.76746,
   11.56366,
   11.35891,
   11.1534,
   10.9473,
   10.534,
   10.12036,
   9.913808,
   9.707655,
   9.502046,
   9.297132,
   9.093056,
   8.88996,
   8.687978,
   8.587447,
   8.487244,
   8.387385,
   8.287885,
   8.188759,
   8.090022,
   7.99169,
   7.893776,
   7.796294,
   7.699258,
   7.602681,
   7.506577,
   7.410959,
   7.315839,
   7.221228,
   7.12714,
   7.033585,
   6.940575,
   6.848122,
   6.756234,
   6.664924,
   6.574201,
   6.484074,
   6.394554,
   6.305649,
   6.217368,
   6.12972,
   6.042712,
   5.956353,
   5.870651,
   5.785613,
   5.701245,
   5.617554,
   5.534547,
   5.45223,
   5.370609,
   5.289689,
   5.209476,
   5.129974,
   5.051188,
   4.973123,
   4.895782,
   4.81917,
   4.74329,
   4.668145,
   4.593738,
   4.520073,
   4.447151,
   4.374975,
   4.303547,
   4.232868,
   4.162941,
   4.093766,
   4.025344,
   3.957676,
   3.890762,
   3.824604,
   3.7592,
   3.694552,
   3.630657,
   3.567517,
   3.50513,
   3.443495,
   3.38261,
   3.322475,
   3.263088,
   3.204448,
   3.146551,
   3.089396,
   3.032981,
   2.977303,
   2.92236,
   2.868148,
   2.814665,
   2.761907,
   2.709872,
   2.658555,
   2.607953,
   2.558063,
   2.50888,
   2.4604,
   2.41262,
   2.365535,
   2.319141,
   2.273433,
   2.228406,
   2.228406};
   graph = new TGraph(461,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx3,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy3);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3","Projection of B^{+} model",461,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMinimum(0.7322723);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMaximum(18.68588);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]3);
   
   graph->Draw("l");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx4[678] = {
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5235.5,
   5236,
   5236.5,
   5237,
   5237.5,
   5238,
   5238.5,
   5239,
   5239.5,
   5240,
   5240.5,
   5241,
   5241.5,
   5242,
   5242.5,
   5243,
   5243.5,
   5244,
   5244.5,
   5245,
   5245.5,
   5245.75,
   5246,
   5246.25,
   5246.5,
   5246.75,
   5247,
   5247.25,
   5247.5,
   5247.75,
   5248,
   5248.25,
   5248.5,
   5248.75,
   5249,
   5249.25,
   5249.5,
   5249.75,
   5250,
   5250.25,
   5250.5,
   5250.75,
   5251,
   5251.25,
   5251.5,
   5251.75,
   5252,
   5252.25,
   5252.5,
   5252.75,
   5253,
   5253.25,
   5253.5,
   5253.75,
   5254,
   5254.25,
   5254.5,
   5254.75,
   5255,
   5255.25,
   5255.5,
   5255.75,
   5256,
   5256.25,
   5256.375,
   5256.5,
   5256.625,
   5256.75,
   5256.875,
   5257,
   5257.125,
   5257.25,
   5257.375,
   5257.5,
   5257.625,
   5257.75,
   5257.875,
   5258,
   5258.125,
   5258.25,
   5258.375,
   5258.5,
   5258.625,
   5258.75,
   5258.875,
   5259,
   5259.125,
   5259.25,
   5259.375,
   5259.5,
   5259.625,
   5259.75,
   5259.875,
   5260,
   5260.125,
   5260.25,
   5260.375,
   5260.438,
   5260.5,
   5260.562,
   5260.625,
   5260.688,
   5260.75,
   5260.812,
   5260.875,
   5260.938,
   5261,
   5261.062,
   5261.125,
   5261.188,
   5261.25,
   5261.375,
   5261.5,
   5261.625,
   5261.75,
   5261.875,
   5262,
   5262.125,
   5262.25,
   5262.375,
   5262.5,
   5262.562,
   5262.625,
   5262.688,
   5262.75,
   5262.812,
   5262.875,
   5262.938,
   5263,
   5263.062,
   5263.125,
   5263.188,
   5263.25,
   5263.312,
   5263.375,
   5263.438,
   5263.5,
   5263.562,
   5263.625,
   5263.688,
   5263.75,
   5263.812,
   5263.875,
   5263.938,
   5264,
   5264.062,
   5264.125,
   5264.188,
   5264.25,
   5264.312,
   5264.375,
   5264.438,
   5264.5,
   5264.562,
   5264.625,
   5264.688,
   5264.75,
   5264.812,
   5264.875,
   5264.938,
   5265,
   5265.062,
   5265.125,
   5265.188,
   5265.25,
   5265.312,
   5265.375,
   5265.438,
   5265.5,
   5265.562,
   5265.625,
   5265.688,
   5265.75,
   5265.812,
   5265.875,
   5265.938,
   5266,
   5266.062,
   5266.125,
   5266.188,
   5266.25,
   5266.312,
   5266.375,
   5266.438,
   5266.5,
   5266.562,
   5266.625,
   5266.688,
   5266.75,
   5266.812,
   5266.875,
   5266.938,
   5267,
   5267.062,
   5267.125,
   5267.188,
   5267.25,
   5267.312,
   5267.375,
   5267.438,
   5267.5,
   5267.625,
   5267.75,
   5267.875,
   5268,
   5268.125,
   5268.25,
   5268.375,
   5268.5,
   5268.625,
   5268.75,
   5268.875,
   5269,
   5269.125,
   5269.25,
   5269.375,
   5269.5,
   5269.625,
   5269.75,
   5269.875,
   5270,
   5270.125,
   5270.25,
   5270.5,
   5270.75,
   5271,
   5271.25,
   5271.5,
   5271.625,
   5271.75,
   5271.875,
   5272,
   5272.125,
   5272.25,
   5272.375,
   5272.5,
   5272.625,
   5272.75,
   5272.875,
   5273,
   5273.125,
   5273.25,
   5273.312,
   5273.375,
   5273.438,
   5273.5,
   5273.562,
   5273.625,
   5273.688,
   5273.75,
   5273.812,
   5273.875,
   5273.938,
   5274,
   5274.062,
   5274.125,
   5274.188,
   5274.25,
   5274.312,
   5274.375,
   5274.438,
   5274.5,
   5274.562,
   5274.625,
   5274.688,
   5274.75,
   5274.812,
   5274.875,
   5274.938,
   5275,
   5275.062,
   5275.125,
   5275.188,
   5275.25,
   5275.312,
   5275.375,
   5275.438,
   5275.5,
   5275.562,
   5275.625,
   5275.688,
   5275.75,
   5275.812,
   5275.875,
   5275.938,
   5276,
   5276.062,
   5276.125,
   5276.188,
   5276.25,
   5276.312,
   5276.375,
   5276.438,
   5276.5,
   5276.562,
   5276.625,
   5276.688,
   5276.75,
   5276.812,
   5276.875,
   5276.938,
   5277,
   5277.062,
   5277.125,
   5277.188,
   5277.25,
   5277.312,
   5277.375,
   5277.438,
   5277.5,
   5277.562,
   5277.625,
   5277.688,
   5277.75,
   5277.812,
   5277.875,
   5277.938,
   5278,
   5278.062,
   5278.125,
   5278.188,
   5278.25,
   5278.312,
   5278.375,
   5278.438,
   5278.5,
   5278.562,
   5278.625,
   5278.688,
   5278.75,
   5278.812,
   5278.875,
   5278.938,
   5279,
   5279.062,
   5279.125,
   5279.188,
   5279.25,
   5279.312,
   5279.375,
   5279.438,
   5279.5,
   5279.562,
   5279.625,
   5279.688,
   5279.75,
   5279.812,
   5279.875,
   5279.938,
   5280,
   5280.062,
   5280.125,
   5280.188,
   5280.25,
   5280.312,
   5280.375,
   5280.438,
   5280.5,
   5280.562,
   5280.625,
   5280.688,
   5280.75,
   5280.812,
   5280.875,
   5280.938,
   5281,
   5281.062,
   5281.125,
   5281.188,
   5281.25,
   5281.312,
   5281.375,
   5281.438,
   5281.5,
   5281.562,
   5281.625,
   5281.688,
   5281.75,
   5281.812,
   5281.875,
   5281.938,
   5282,
   5282.062,
   5282.125,
   5282.188,
   5282.25,
   5282.312,
   5282.375,
   5282.438,
   5282.5,
   5282.562,
   5282.625,
   5282.688,
   5282.75,
   5282.812,
   5282.875,
   5282.938,
   5283,
   5283.062,
   5283.125,
   5283.188,
   5283.25,
   5283.312,
   5283.375,
   5283.438,
   5283.5,
   5283.562,
   5283.625,
   5283.688,
   5283.75,
   5283.812,
   5283.875,
   5283.938,
   5284,
   5284.062,
   5284.125,
   5284.188,
   5284.25,
   5284.312,
   5284.375,
   5284.438,
   5284.5,
   5284.562,
   5284.625,
   5284.688,
   5284.75,
   5284.812,
   5284.875,
   5285,
   5285.125,
   5285.25,
   5285.375,
   5285.5,
   5285.625,
   5285.75,
   5285.875,
   5286,
   5286.125,
   5286.25,
   5286.375,
   5286.5,
   5286.75,
   5287,
   5287.5,
   5287.75,
   5287.875,
   5288,
   5288.125,
   5288.25,
   5288.375,
   5288.5,
   5288.625,
   5288.75,
   5288.875,
   5289,
   5289.125,
   5289.25,
   5289.375,
   5289.5,
   5289.625,
   5289.75,
   5289.875,
   5290,
   5290.125,
   5290.25,
   5290.375,
   5290.5,
   5290.625,
   5290.688,
   5290.75,
   5290.812,
   5290.875,
   5290.938,
   5291,
   5291.062,
   5291.125,
   5291.188,
   5291.25,
   5291.312,
   5291.375,
   5291.438,
   5291.5,
   5291.562,
   5291.625,
   5291.688,
   5291.75,
   5291.812,
   5291.875,
   5291.938,
   5292,
   5292.062,
   5292.125,
   5292.188,
   5292.25,
   5292.312,
   5292.375,
   5292.438,
   5292.5,
   5292.562,
   5292.625,
   5292.688,
   5292.75,
   5292.812,
   5292.875,
   5292.938,
   5293,
   5293.062,
   5293.125,
   5293.188,
   5293.25,
   5293.312,
   5293.375,
   5293.438,
   5293.5,
   5293.562,
   5293.625,
   5293.688,
   5293.75,
   5293.812,
   5293.875,
   5293.938,
   5294,
   5294.062,
   5294.125,
   5294.188,
   5294.25,
   5294.312,
   5294.375,
   5294.438,
   5294.5,
   5294.562,
   5294.625,
   5294.688,
   5294.75,
   5294.812,
   5294.875,
   5294.938,
   5295,
   5295.062,
   5295.125,
   5295.188,
   5295.25,
   5295.312,
   5295.375,
   5295.438,
   5295.5,
   5295.562,
   5295.625,
   5295.75,
   5295.875,
   5296,
   5296.125,
   5296.25,
   5296.375,
   5296.5,
   5296.625,
   5296.75,
   5296.875,
   5297,
   5297.125,
   5297.25,
   5297.375,
   5297.5,
   5297.625,
   5297.75,
   5297.875,
   5298,
   5298.125,
   5298.25,
   5298.375,
   5298.5,
   5298.625,
   5298.75,
   5298.875,
   5299,
   5299.125,
   5299.25,
   5299.375,
   5299.5,
   5299.625,
   5299.75,
   5299.875,
   5300,
   5300.125,
   5300.25,
   5300.375,
   5300.5,
   5300.625,
   5300.75,
   5300.875,
   5301,
   5301.125,
   5301.25,
   5301.375,
   5301.5,
   5301.625,
   5301.75,
   5301.875,
   5302,
   5302.125,
   5302.25,
   5302.375,
   5302.5,
   5302.625,
   5302.75,
   5302.875,
   5303,
   5303.125,
   5303.25,
   5303.375,
   5303.5,
   5303.75,
   5304,
   5304.25,
   5304.5,
   5304.75,
   5305,
   5305.25,
   5305.5,
   5305.75,
   5306,
   5306.25,
   5306.5,
   5306.75,
   5307,
   5307.25,
   5307.5,
   5307.75,
   5308,
   5308.25,
   5308.5,
   5308.75,
   5309,
   5309.25,
   5309.5,
   5309.75,
   5310,
   5310.25,
   5310.5,
   5310.75,
   5311,
   5311.25,
   5311.5,
   5311.75,
   5312,
   5312.25,
   5312.5,
   5313,
   5313.5,
   5314,
   5314.5,
   5315,
   5315.5,
   5316,
   5316.5,
   5317,
   5317.5,
   5318,
   5318.5,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy4[678] = {
   21.30616,
   21.69305,
   22.13174,
   22.6303,
   23.19819,
   23.84642,
   24.20459,
   24.58777,
   24.99787,
   25.43694,
   25.90714,
   26.4108,
   26.95039,
   27.52856,
   28.14811,
   28.81199,
   29.52337,
   30.28556,
   31.10209,
   31.97665,
   32.91315,
   33.91568,
   34.98855,
   36.13626,
   37.36354,
   38.67533,
   40.07679,
   40.81284,
   41.57334,
   42.35902,
   43.1706,
   44.00883,
   44.87447,
   45.76829,
   46.69109,
   47.64369,
   48.62692,
   49.64164,
   50.68871,
   51.76903,
   52.88352,
   54.03314,
   55.21884,
   56.44163,
   57.70254,
   59.00262,
   60.34299,
   61.72477,
   63.14914,
   64.61733,
   66.1306,
   67.6903,
   69.2978,
   70.95456,
   72.66211,
   74.42207,
   76.23613,
   78.10609,
   80.03388,
   82.02152,
   84.07121,
   86.18528,
   88.36625,
   90.61683,
   92.93996,
   95.33883,
   97.81693,
   100.3781,
   103.0264,
   105.7665,
   107.1725,
   108.6034,
   110.0599,
   111.5428,
   113.0529,
   114.5909,
   116.1578,
   117.7546,
   119.3822,
   121.0417,
   122.7342,
   124.4609,
   126.223,
   128.0219,
   129.8591,
   131.736,
   133.6542,
   135.6155,
   137.6216,
   139.6747,
   141.7767,
   143.9299,
   146.1367,
   148.3997,
   150.7217,
   153.1056,
   155.5546,
   158.0722,
   160.662,
   163.3281,
   166.0747,
   168.9067,
   171.8289,
   173.3256,
   174.847,
   176.3937,
   177.9667,
   179.5668,
   181.1947,
   182.8515,
   184.5379,
   186.2551,
   188.0041,
   189.7858,
   191.6015,
   193.4522,
   195.3393,
   199.2047,
   203.1569,
   207.1961,
   211.3235,
   215.5407,
   219.8489,
   224.2495,
   228.7438,
   233.333,
   238.0184,
   240.3976,
   242.8014,
   245.2297,
   247.6829,
   250.1611,
   252.6644,
   255.1929,
   257.7468,
   260.3262,
   262.9313,
   265.5622,
   268.2191,
   270.9019,
   273.611,
   276.3464,
   279.1082,
   281.8965,
   284.7115,
   287.5532,
   290.4218,
   293.3175,
   296.2401,
   299.19,
   302.1671,
   305.1716,
   308.2036,
   311.2631,
   314.3502,
   317.465,
   320.6075,
   323.7779,
   326.9762,
   330.2024,
   333.4567,
   336.739,
   340.0495,
   343.388,
   346.7548,
   350.1498,
   353.5731,
   357.0246,
   360.5044,
   364.0126,
   367.549,
   371.1138,
   374.7069,
   378.3283,
   381.978,
   385.656,
   389.3623,
   393.0968,
   396.8595,
   400.6503,
   404.4693,
   408.3163,
   412.1914,
   416.0943,
   420.0252,
   423.9838,
   427.9701,
   431.9841,
   436.0256,
   440.0945,
   444.1907,
   448.3142,
   452.4647,
   456.6422,
   460.8465,
   465.0774,
   469.3349,
   473.6188,
   477.9289,
   482.2651,
   486.6271,
   491.0148,
   495.428,
   499.8665,
   504.3301,
   508.8186,
   513.3317,
   522.4311,
   531.6263,
   540.9154,
   550.2961,
   559.7663,
   569.3236,
   578.9654,
   588.6892,
   598.4921,
   608.3714,
   618.324,
   628.3469,
   638.4368,
   648.5904,
   658.8041,
   669.0745,
   679.3978,
   689.7701,
   700.1877,
   710.6463,
   721.1419,
   731.6702,
   752.8072,
   774.0213,
   795.2745,
   816.5276,
   837.74,
   848.3179,
   858.8699,
   869.3904,
   879.8741,
   890.3153,
   900.7086,
   911.0483,
   921.3287,
   931.5442,
   941.6889,
   951.7571,
   961.743,
   971.6408,
   981.4447,
   986.3096,
   991.1489,
   995.9617,
   1000.747,
   1005.505,
   1010.235,
   1014.935,
   1019.605,
   1024.244,
   1028.852,
   1033.428,
   1037.971,
   1042.48,
   1046.955,
   1051.394,
   1055.799,
   1060.166,
   1064.497,
   1068.789,
   1073.044,
   1077.259,
   1081.434,
   1085.568,
   1089.661,
   1093.713,
   1097.721,
   1101.687,
   1105.608,
   1109.485,
   1113.317,
   1117.102,
   1120.842,
   1124.534,
   1128.178,
   1131.774,
   1135.321,
   1138.818,
   1142.266,
   1145.662,
   1149.007,
   1152.3,
   1155.541,
   1158.728,
   1161.862,
   1164.941,
   1167.966,
   1170.936,
   1173.85,
   1176.707,
   1179.508,
   1182.252,
   1184.937,
   1187.565,
   1190.133,
   1192.643,
   1195.093,
   1197.483,
   1199.812,
   1202.081,
   1204.288,
   1206.434,
   1208.517,
   1210.538,
   1212.496,
   1214.391,
   1216.223,
   1217.99,
   1219.694,
   1221.333,
   1222.907,
   1224.416,
   1225.86,
   1227.238,
   1228.55,
   1229.796,
   1230.976,
   1232.09,
   1233.136,
   1234.116,
   1235.028,
   1235.873,
   1236.651,
   1237.361,
   1238.004,
   1238.579,
   1239.085,
   1239.524,
   1239.894,
   1240.197,
   1240.431,
   1240.597,
   1240.694,
   1240.723,
   1240.684,
   1240.577,
   1240.401,
   1240.157,
   1239.844,
   1239.464,
   1239.015,
   1238.499,
   1237.914,
   1237.262,
   1236.541,
   1235.754,
   1234.899,
   1233.976,
   1232.987,
   1231.93,
   1230.807,
   1229.617,
   1228.361,
   1227.039,
   1225.651,
   1224.197,
   1222.678,
   1221.094,
   1219.446,
   1217.733,
   1215.955,
   1214.114,
   1212.209,
   1210.241,
   1208.211,
   1206.118,
   1203.962,
   1201.746,
   1199.467,
   1197.128,
   1194.729,
   1192.27,
   1189.75,
   1187.172,
   1184.535,
   1181.84,
   1179.087,
   1176.277,
   1173.41,
   1170.487,
   1167.508,
   1164.474,
   1161.385,
   1158.242,
   1155.046,
   1151.796,
   1148.494,
   1145.14,
   1141.735,
   1138.279,
   1134.772,
   1131.216,
   1127.612,
   1123.958,
   1120.257,
   1116.509,
   1112.715,
   1108.875,
   1104.989,
   1101.059,
   1097.085,
   1093.068,
   1089.008,
   1084.906,
   1080.763,
   1076.58,
   1072.357,
   1068.094,
   1063.793,
   1059.454,
   1055.078,
   1050.666,
   1046.218,
   1041.735,
   1037.218,
   1032.667,
   1028.084,
   1023.468,
   1018.821,
   1014.143,
   1009.435,
   1004.698,
   999.9322,
   995.1388,
   990.3183,
   985.4714,
   980.599,
   970.7801,
   960.8675,
   950.867,
   940.7843,
   930.6253,
   920.3957,
   910.1013,
   899.7478,
   889.3409,
   878.8861,
   868.3891,
   857.8554,
   847.2905,
   826.0885,
   804.8256,
   762.2807,
   741.0773,
   730.5092,
   719.9696,
   709.4628,
   698.993,
   688.5645,
   678.1813,
   667.8473,
   657.5663,
   647.342,
   637.178,
   627.0778,
   617.0446,
   607.0819,
   597.1925,
   587.3796,
   577.6459,
   567.9942,
   558.4272,
   548.9474,
   539.557,
   530.2584,
   521.0536,
   511.9448,
   507.427,
   502.9338,
   498.4655,
   494.0224,
   489.6045,
   485.2122,
   480.8455,
   476.5047,
   472.19,
   467.9015,
   463.6394,
   459.4039,
   455.195,
   451.0129,
   446.8579,
   442.7299,
   438.6291,
   434.5556,
   430.5096,
   426.4911,
   422.5002,
   418.5371,
   414.6017,
   410.6943,
   406.8147,
   402.9632,
   399.1397,
   395.3444,
   391.5772,
   387.8382,
   384.1274,
   380.4449,
   376.7907,
   373.1648,
   369.5672,
   365.998,
   362.457,
   358.9444,
   355.4601,
   352.004,
   348.5763,
   345.1768,
   341.8055,
   338.4624,
   335.1475,
   331.8607,
   328.6019,
   325.3712,
   322.1684,
   318.9935,
   315.8464,
   312.7271,
   309.6354,
   306.5714,
   303.5349,
   300.5259,
   297.5442,
   294.5898,
   291.6625,
   288.7624,
   285.8892,
   283.0428,
   280.2233,
   277.4303,
   274.6639,
   271.924,
   269.2103,
   266.5228,
   263.8613,
   261.2258,
   258.6161,
   256.032,
   253.4734,
   250.9402,
   248.4323,
   245.9495,
   243.4916,
   241.0585,
   238.6501,
   236.2662,
   231.5713,
   226.9726,
   222.4688,
   218.0586,
   213.7408,
   209.514,
   205.3768,
   201.3279,
   197.3659,
   193.4895,
   189.6972,
   185.9876,
   182.3594,
   178.8111,
   175.3412,
   171.9485,
   168.6313,
   165.3885,
   162.2184,
   159.1198,
   156.0912,
   153.1312,
   150.2384,
   147.4115,
   144.6491,
   141.9498,
   139.3123,
   136.7352,
   134.2172,
   131.757,
   129.3534,
   127.005,
   124.7106,
   122.469,
   120.2788,
   118.139,
   116.0483,
   114.0056,
   112.0097,
   110.0594,
   108.1538,
   106.2916,
   104.4717,
   102.6933,
   100.9551,
   99.25631,
   97.59579,
   95.97261,
   94.38583,
   92.83452,
   91.31777,
   89.83469,
   88.38441,
   86.96608,
   85.57888,
   84.222,
   82.89465,
   81.59606,
   80.32548,
   79.08218,
   77.86545,
   76.67459,
   75.50893,
   73.25061,
   71.08541,
   69.00858,
   67.0156,
   65.10221,
   63.2644,
   61.49838,
   59.80059,
   58.16767,
   56.59648,
   55.08404,
   53.62758,
   52.22448,
   50.87228,
   49.56867,
   48.31149,
   47.0987,
   45.92838,
   44.79874,
   43.70809,
   42.65482,
   41.63744,
   40.65454,
   39.70478,
   38.7869,
   37.89971,
   37.04214,
   36.22382,
   35.44977,
   34.7165,
   34.02087,
   33.36002,
   32.73134,
   32.13248,
   31.5613,
   31.01583,
   29.99505,
   29.05763,
   28.19308,
   27.39255,
   26.64857,
   25.95477,
   25.30572,
   24.69678,
   24.12392,
   23.58369,
   23.07307,
   22.58943,
   22.13048,
   21.27876,
   20.50437,
   19.79663,
   19.14693,
   18.54833,
   17.99509,
   17.48242,
   17.00631,
   16.56333,
   16.15054,
   15.76536,
   15.76536};
   graph = new TGraph(678,model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx4,model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy4);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4","Projection of B^{+} model",678,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetMinimum(14.18882);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetMaximum(1363.219);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]4);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[50] = {
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329};
   Double_t h_data_fy3002[50] = {
   28,
   27,
   22,
   24,
   23,
   33,
   37,
   31,
   56,
   42,
   56,
   71,
   83,
   111,
   144,
   188,
   267,
   361,
   511,
   644,
   795,
   929,
   1057,
   1221,
   1250,
   1190,
   1091,
   1023,
   810,
   667,
   450,
   351,
   267,
   197,
   145,
   102,
   71,
   61,
   63,
   31,
   38,
   30,
   25,
   23,
   27,
   19,
   18,
   18,
   16,
   19};
   Double_t h_data_felx3002[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3002[50] = {
   5.259711,
   5.163771,
   4.654502,
   4.864612,
   4.760717,
   5.715302,
   6.055143,
   5.537565,
   7.4609,
   6.454831,
   7.4609,
   8.406258,
   9.092044,
   10.04751,
   11.51041,
   13.22042,
   15.84778,
   18.50658,
   22.11084,
   24.88208,
   27.70018,
   29.9836,
   32.01538,
   34.44639,
   34.85887,
   34,
   32.53407,
   31.48828,
   27.96489,
   25.33118,
   20.7191,
   18.24166,
   15.84778,
   13.54457,
   11.55197,
   9.611874,
   8.406258,
   7.788779,
   7.916129,
   5.537565,
   6.137163,
   5.446522,
   4.966335,
   4.760717,
   5.163771,
   4.320219,
   4.202887,
   4.202887,
   3.957801,
   4.320219};
   Double_t h_data_fehx3002[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3002[50] = {
   6.354446,
   6.260244,
   5.761366,
   5.966932,
   5.865235,
   6.802567,
   7.137555,
   6.627601,
   8.527879,
   7.53218,
   8.527879,
   9.465736,
   10.14705,
   11.04751,
   12.51041,
   14.22042,
   16.84778,
   19.50658,
   23.11084,
   25.88208,
   28.70018,
   30.9836,
   33.01538,
   35.44639,
   35.85887,
   35,
   33.53407,
   32.48828,
   28.96489,
   26.33118,
   21.7191,
   19.24166,
   16.84778,
   14.54457,
   12.55197,
   10.61187,
   9.465736,
   8.852952,
   8.979274,
   6.627601,
   7.218484,
   6.538046,
   6.066589,
   5.865235,
   6.260244,
   5.435196,
   5.321007,
   5.321007,
   5.083066,
   5.435196};
   grae = new TGraphAsymmErrors(50,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__Bc_DTF_M_Bc");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__Bc_DTF_M_Bc",100,5220,5340);
   Graph_h_data3002->SetMinimum(10.83798);
   Graph_h_data3002->SetMaximum(1413.241);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_7790bb0__2 = new TH1D("frame_7790bb0__2","",50,5230,5330);
   frame_7790bb0__2->SetMaximum(1400);
   frame_7790bb0__2->SetDirectory(0);
   frame_7790bb0__2->SetStats(0);
   frame_7790bb0__2->SetLineWidth(2);
   frame_7790bb0__2->SetMarkerStyle(20);
   frame_7790bb0__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{D}_{s}^{#font[122]{-}}#font[12]{D}^{0}) [MeV/#font[12]{c}^{2}]");
   frame_7790bb0__2->GetXaxis()->SetNdivisions(505);
   frame_7790bb0__2->GetXaxis()->SetLabelFont(132);
   frame_7790bb0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_7790bb0__2->GetXaxis()->SetLabelSize(0.06);
   frame_7790bb0__2->GetXaxis()->SetTitleSize(0.072);
   frame_7790bb0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_7790bb0__2->GetXaxis()->SetTitleFont(132);
   frame_7790bb0__2->GetYaxis()->SetTitle("Candidates / (2 MeV/#font[12]{c}^{2})");
   frame_7790bb0__2->GetYaxis()->SetLabelFont(132);
   frame_7790bb0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_7790bb0__2->GetYaxis()->SetLabelSize(0.06);
   frame_7790bb0__2->GetYaxis()->SetTitleSize(0.072);
   frame_7790bb0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_7790bb0__2->GetYaxis()->SetTitleFont(132);
   frame_7790bb0__2->GetZaxis()->SetLabelFont(132);
   frame_7790bb0__2->GetZaxis()->SetLabelSize(0.06);
   frame_7790bb0__2->GetZaxis()->SetTitleSize(0.072);
   frame_7790bb0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_7790bb0__2->GetZaxis()->SetTitleFont(132);
   frame_7790bb0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.62,0.6,0.92,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model","Total fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("cbTot","#font[12]{B}^{#font[122]{-}}#rightarrow #font[12]{D}_{s}^{#font[122]{-}}#font[12]{D}^{0}","l");
   entry->SetLineColor(7);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg_model","Combinatorial","l");
   entry->SetLineColor(8);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg_KKpiD0","#font[12]{B}^{#font[122]{-}}#rightarrow #font[12]{K}^{#font[122]{-}}#font[12]{K}^{+}#pi^{#font[122]{-}}#font[12]{D}^{0}","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(3);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> Fig2b.C <==
void ACP_mass_fit_2011_12_Bp_KKpi_Kpi_RS()
{
//=========Macro generated from canvas: c/c
//=========  (Mon Apr  9 13:32:23 2018) by ROOT version 6.12/06
   TCanvas *c = new TCanvas("c", "c",0,0,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(5212.716,-283.5443,5336.173,1488.608);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.14);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.16);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   
   TH1D *frame_5875410__1 = new TH1D("frame_5875410__1","",50,5230,5330);
   frame_5875410__1->SetMaximum(1400);
   frame_5875410__1->SetDirectory(0);
   frame_5875410__1->SetStats(0);
   frame_5875410__1->SetLineWidth(2);
   frame_5875410__1->SetMarkerStyle(20);
   frame_5875410__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{D}_{s}^{#font[122]{+}}#bar{#font[12]{D}}#kern[-0.02]{^{0}}) [MeV/#font[12]{c}^{2}]");
   frame_5875410__1->GetXaxis()->SetNdivisions(505);
   frame_5875410__1->GetXaxis()->SetLabelFont(132);
   frame_5875410__1->GetXaxis()->SetLabelOffset(0.01);
   frame_5875410__1->GetXaxis()->SetLabelSize(0.06);
   frame_5875410__1->GetXaxis()->SetTitleSize(0.072);
   frame_5875410__1->GetXaxis()->SetTitleOffset(0.95);
   frame_5875410__1->GetXaxis()->SetTitleFont(132);
   frame_5875410__1->GetYaxis()->SetTitle("Candidates / (2 MeV/#font[12]{c}^{2})");
   frame_5875410__1->GetYaxis()->SetLabelFont(132);
   frame_5875410__1->GetYaxis()->SetLabelOffset(0.01);
   frame_5875410__1->GetYaxis()->SetLabelSize(0.06);
   frame_5875410__1->GetYaxis()->SetTitleSize(0.072);
   frame_5875410__1->GetYaxis()->SetTitleOffset(0.95);
   frame_5875410__1->GetYaxis()->SetTitleFont(132);
   frame_5875410__1->GetZaxis()->SetLabelFont(132);
   frame_5875410__1->GetZaxis()->SetLabelSize(0.06);
   frame_5875410__1->GetZaxis()->SetTitleSize(0.072);
   frame_5875410__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5875410__1->GetZaxis()->SetTitleFont(132);
   frame_5875410__1->Draw("FUNC");
   
   Double_t h_data_fx3001[50] = {
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329};
   Double_t h_data_fy3001[50] = {
   32,
   17,
   27,
   18,
   24,
   41,
   47,
   43,
   36,
   52,
   74,
   62,
   96,
   106,
   143,
   207,
   283,
   374,
   529,
   703,
   799,
   973,
   1190,
   1265,
   1252,
   1221,
   1204,
   997,
   816,
   683,
   449,
   354,
   253,
   215,
   141,
   120,
   77,
   63,
   54,
   32,
   30,
   34,
   31,
   19,
   23,
   21,
   21,
   25,
   17,
   14};
   Double_t h_data_felx3001[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3001[50] = {
   5.627135,
   4.082184,
   5.163771,
   4.202887,
   4.864612,
   6.376898,
   6.831172,
   6.531834,
   5.971996,
   7.187836,
   8.582844,
   7.852713,
   9.780867,
   9.807764,
   11.46871,
   13.89618,
   16.33003,
   18.84554,
   22.50543,
   26.01886,
   27.77101,
   30.69695,
   34,
   35.07035,
   34.88714,
   34.44639,
   34.20231,
   31.07927,
   28.07009,
   25.63905,
   20.69552,
   18.32153,
   15.41383,
   14.1714,
   11.38486,
   10.46586,
   8.755868,
   7.916129,
   7.32564,
   5.627135,
   5.446522,
   5.802128,
   5.537565,
   4.320219,
   4.760717,
   4.545807,
   4.545807,
   4.966335,
   4.082184,
   3.6965};
   Double_t h_data_fehx3001[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3001[50] = {
   6.715753,
   5.203719,
   6.260244,
   5.321007,
   5.966932,
   7.455185,
   7.904289,
   7.608278,
   7.055545,
   8.257346,
   9.641101,
   8.916365,
   10.83201,
   10.80776,
   12.46871,
   14.89618,
   17.33003,
   19.84554,
   23.50543,
   27.01886,
   28.77101,
   31.69695,
   35,
   36.07035,
   35.88714,
   35.44639,
   35.20231,
   32.07927,
   29.07009,
   26.63905,
   21.69552,
   19.32153,
   16.41383,
   15.1714,
   12.38486,
   11.46586,
   9.812979,
   8.979274,
   8.39385,
   6.715753,
   6.538046,
   6.888101,
   6.627601,
   5.435196,
   5.865235,
   5.655182,
   5.655182,
   6.066589,
   5.203719,
   4.830381};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__Bc_DTF_M_Bc");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__Bc_DTF_M_Bc",100,5220,5340);
   Graph_h_data3001->SetMinimum(9.27315);
   Graph_h_data3001->SetMaximum(1430.147);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetLineWidth(2);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx1[681] = {
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5236,
   5236.5,
   5237,
   5237.5,
   5238,
   5238.5,
   5239,
   5239.5,
   5240,
   5240.5,
   5241,
   5241.5,
   5242,
   5242.5,
   5243,
   5243.5,
   5244,
   5244.5,
   5245,
   5245.5,
   5245.75,
   5246,
   5246.25,
   5246.5,
   5246.75,
   5247,
   5247.25,
   5247.5,
   5247.75,
   5248,
   5248.25,
   5248.5,
   5248.75,
   5249,
   5249.25,
   5249.5,
   5249.75,
   5250,
   5250.25,
   5250.5,
   5250.75,
   5251,
   5251.25,
   5251.5,
   5251.75,
   5252,
   5252.25,
   5252.5,
   5252.75,
   5253,
   5253.25,
   5253.5,
   5253.75,
   5254,
   5254.25,
   5254.5,
   5254.75,
   5255,
   5255.25,
   5255.5,
   5255.75,
   5256,
   5256.125,
   5256.25,
   5256.375,
   5256.5,
   5256.625,
   5256.75,
   5256.875,
   5257,
   5257.125,
   5257.25,
   5257.375,
   5257.5,
   5257.625,
   5257.75,
   5257.875,
   5258,
   5258.125,
   5258.25,
   5258.375,
   5258.5,
   5258.625,
   5258.75,
   5258.875,
   5259,
   5259.125,
   5259.25,
   5259.375,
   5259.5,
   5259.625,
   5259.75,
   5259.875,
   5260,
   5260.125,
   5260.25,
   5260.312,
   5260.375,
   5260.438,
   5260.5,
   5260.562,
   5260.625,
   5260.688,
   5260.75,
   5260.812,
   5260.875,
   5260.938,
   5261,
   5261.062,
   5261.125,
   5261.25,
   5261.375,
   5261.5,
   5261.625,
   5261.75,
   5261.875,
   5262,
   5262.125,
   5262.188,
   5262.25,
   5262.312,
   5262.375,
   5262.438,
   5262.5,
   5262.562,
   5262.625,
   5262.688,
   5262.75,
   5262.812,
   5262.875,
   5262.938,
   5263,
   5263.062,
   5263.125,
   5263.188,
   5263.25,
   5263.312,
   5263.375,
   5263.438,
   5263.5,
   5263.562,
   5263.625,
   5263.688,
   5263.75,
   5263.812,
   5263.875,
   5263.938,
   5264,
   5264.062,
   5264.125,
   5264.188,
   5264.25,
   5264.312,
   5264.375,
   5264.438,
   5264.5,
   5264.562,
   5264.625,
   5264.688,
   5264.75,
   5264.812,
   5264.875,
   5264.938,
   5265,
   5265.062,
   5265.125,
   5265.188,
   5265.25,
   5265.312,
   5265.375,
   5265.438,
   5265.5,
   5265.562,
   5265.625,
   5265.688,
   5265.75,
   5265.812,
   5265.875,
   5265.938,
   5266,
   5266.062,
   5266.125,
   5266.188,
   5266.25,
   5266.312,
   5266.375,
   5266.438,
   5266.5,
   5266.562,
   5266.625,
   5266.688,
   5266.75,
   5266.812,
   5266.875,
   5266.938,
   5267,
   5267.062,
   5267.125,
   5267.188,
   5267.25,
   5267.312,
   5267.375,
   5267.438,
   5267.5,
   5267.625,
   5267.75,
   5267.875,
   5268,
   5268.125,
   5268.25,
   5268.375,
   5268.5,
   5268.625,
   5268.75,
   5268.875,
   5269,
   5269.125,
   5269.25,
   5269.375,
   5269.5,
   5269.625,
   5269.75,
   5269.875,
   5270,
   5270.125,
   5270.25,
   5270.5,
   5271,
   5271.25,
   5271.5,
   5271.625,
   5271.75,
   5271.875,
   5272,
   5272.125,
   5272.25,
   5272.375,
   5272.5,
   5272.625,
   5272.75,
   5272.875,
   5273,
   5273.062,
   5273.125,
   5273.188,
   5273.25,
   5273.312,
   5273.375,
   5273.438,
   5273.5,
   5273.562,
   5273.625,
   5273.688,
   5273.75,
   5273.812,
   5273.875,
   5273.938,
   5274,
   5274.062,
   5274.125,
   5274.188,
   5274.25,
   5274.312,
   5274.375,
   5274.438,
   5274.5,
   5274.562,
   5274.625,
   5274.688,
   5274.75,
   5274.812,
   5274.875,
   5274.938,
   5275,
   5275.062,
   5275.125,
   5275.188,
   5275.25,
   5275.312,
   5275.375,
   5275.438,
   5275.5,
   5275.562,
   5275.625,
   5275.688,
   5275.75,
   5275.812,
   5275.875,
   5275.938,
   5276,
   5276.062,
   5276.125,
   5276.188,
   5276.25,
   5276.312,
   5276.375,
   5276.438,
   5276.5,
   5276.562,
   5276.625,
   5276.688,
   5276.75,
   5276.812,
   5276.875,
   5276.938,
   5277,
   5277.062,
   5277.125,
   5277.188,
   5277.25,
   5277.312,
   5277.375,
   5277.438,
   5277.5,
   5277.562,
   5277.625,
   5277.688,
   5277.75,
   5277.812,
   5277.875,
   5277.938,
   5278,
   5278.062,
   5278.125,
   5278.188,
   5278.25,
   5278.312,
   5278.375,
   5278.438,
   5278.5,
   5278.562,
   5278.625,
   5278.688,
   5278.75,
   5278.812,
   5278.875,
   5278.938,
   5279,
   5279.062,
   5279.125,
   5279.188,
   5279.25,
   5279.312,
   5279.375,
   5279.438,
   5279.5,
   5279.562,
   5279.625,
   5279.688,
   5279.75,
   5279.812,
   5279.875,
   5279.938,
   5280,
   5280.062,
   5280.125,
   5280.188,
   5280.25,
   5280.312,
   5280.375,
   5280.438,
   5280.5,
   5280.562,
   5280.625,
   5280.688,
   5280.75,
   5280.812,
   5280.875,
   5280.938,
   5281,
   5281.062,
   5281.125,
   5281.188,
   5281.25,
   5281.312,
   5281.375,
   5281.438,
   5281.5,
   5281.562,
   5281.625,
   5281.688,
   5281.75,
   5281.812,
   5281.875,
   5281.938,
   5282,
   5282.062,
   5282.125,
   5282.188,
   5282.25,
   5282.312,
   5282.375,
   5282.438,
   5282.5,
   5282.562,
   5282.625,
   5282.688,
   5282.75,
   5282.812,
   5282.875,
   5282.938,
   5283,
   5283.062,
   5283.125,
   5283.188,
   5283.25,
   5283.312,
   5283.375,
   5283.438,
   5283.5,
   5283.562,
   5283.625,
   5283.688,
   5283.75,
   5283.812,
   5283.875,
   5283.938,
   5284,
   5284.062,
   5284.125,
   5284.188,
   5284.25,
   5284.312,
   5284.375,
   5284.438,
   5284.5,
   5284.562,
   5284.625,
   5284.688,
   5284.75,
   5284.875,
   5285,
   5285.125,
   5285.25,
   5285.375,
   5285.5,
   5285.625,
   5285.75,
   5285.875,
   5286,
   5286.125,
   5286.25,
   5286.375,
   5286.5,
   5286.75,
   5287,
   5287.25,
   5287.5,
   5287.625,
   5287.75,
   5287.875,
   5288,
   5288.125,
   5288.25,
   5288.375,
   5288.5,
   5288.625,
   5288.75,
   5288.875,
   5289,
   5289.125,
   5289.25,
   5289.375,
   5289.5,
   5289.625,
   5289.75,
   5289.875,
   5290,
   5290.125,
   5290.25,
   5290.375,
   5290.438,
   5290.5,
   5290.562,
   5290.625,
   5290.688,
   5290.75,
   5290.812,
   5290.875,
   5290.938,
   5291,
   5291.062,
   5291.125,
   5291.188,
   5291.25,
   5291.312,
   5291.375,
   5291.438,
   5291.5,
   5291.562,
   5291.625,
   5291.688,
   5291.75,
   5291.812,
   5291.875,
   5291.938,
   5292,
   5292.062,
   5292.125,
   5292.188,
   5292.25,
   5292.312,
   5292.375,
   5292.438,
   5292.5,
   5292.562,
   5292.625,
   5292.688,
   5292.75,
   5292.812,
   5292.875,
   5292.938,
   5293,
   5293.062,
   5293.125,
   5293.188,
   5293.25,
   5293.312,
   5293.375,
   5293.438,
   5293.5,
   5293.562,
   5293.625,
   5293.688,
   5293.75,
   5293.812,
   5293.875,
   5293.938,
   5294,
   5294.062,
   5294.125,
   5294.188,
   5294.25,
   5294.312,
   5294.375,
   5294.438,
   5294.5,
   5294.562,
   5294.625,
   5294.688,
   5294.75,
   5294.812,
   5294.875,
   5294.938,
   5295,
   5295.062,
   5295.125,
   5295.188,
   5295.25,
   5295.312,
   5295.375,
   5295.438,
   5295.5,
   5295.562,
   5295.625,
   5295.75,
   5295.875,
   5296,
   5296.125,
   5296.25,
   5296.375,
   5296.5,
   5296.625,
   5296.75,
   5296.875,
   5297,
   5297.125,
   5297.25,
   5297.375,
   5297.5,
   5297.625,
   5297.75,
   5297.875,
   5298,
   5298.125,
   5298.25,
   5298.375,
   5298.5,
   5298.625,
   5298.75,
   5298.875,
   5299,
   5299.125,
   5299.25,
   5299.375,
   5299.5,
   5299.625,
   5299.75,
   5299.875,
   5300,
   5300.125,
   5300.25,
   5300.375,
   5300.5,
   5300.625,
   5300.75,
   5300.875,
   5301,
   5301.125,
   5301.25,
   5301.375,
   5301.5,
   5301.625,
   5301.75,
   5301.875,
   5302,
   5302.125,
   5302.25,
   5302.375,
   5302.5,
   5302.625,
   5302.75,
   5302.875,
   5303,
   5303.125,
   5303.25,
   5303.375,
   5303.5,
   5303.75,
   5304,
   5304.25,
   5304.5,
   5304.75,
   5305,
   5305.25,
   5305.5,
   5305.75,
   5306,
   5306.25,
   5306.5,
   5306.75,
   5307,
   5307.25,
   5307.5,
   5307.75,
   5308,
   5308.25,
   5308.5,
   5308.75,
   5309,
   5309.25,
   5309.5,
   5309.75,
   5310,
   5310.25,
   5310.5,
   5310.75,
   5311,
   5311.25,
   5311.5,
   5311.75,
   5312,
   5312.5,
   5313,
   5313.5,
   5314,
   5314.5,
   5315,
   5315.5,
   5316,
   5316.5,
   5317,
   5317.5,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5328,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy1[681] = {
   2.879628,
   3.134642,
   3.432374,
   3.781241,
   4.191161,
   4.673753,
   5.242543,
   5.564063,
   5.913178,
   6.292208,
   6.703637,
   7.150109,
   7.634443,
   8.159635,
   8.728866,
   9.345503,
   10.01311,
   10.73545,
   11.5165,
   12.36043,
   13.27162,
   14.2547,
   15.3145,
   16.45608,
   17.68474,
   19.00602,
   19.70319,
   20.4257,
   21.17432,
   21.94983,
   22.75303,
   23.58474,
   24.44578,
   25.33701,
   26.25932,
   27.21358,
   28.20072,
   29.22168,
   30.27742,
   31.36892,
   32.49722,
   33.66334,
   34.86837,
   36.11341,
   37.39962,
   38.72816,
   40.10028,
   41.51725,
   42.98038,
   44.49105,
   46.05071,
   47.66086,
   49.32308,
   51.03902,
   52.81045,
   54.63922,
   56.52728,
   58.47674,
   60.48981,
   62.5689,
   64.71655,
   66.93555,
   69.22886,
   71.59972,
   74.05165,
   76.5885,
   79.21446,
   81.93415,
   83.33072,
   84.75266,
   86.20071,
   87.67562,
   89.17818,
   90.70925,
   92.2697,
   93.86049,
   95.4826,
   97.1371,
   98.82508,
   100.5477,
   102.3063,
   104.1022,
   105.9367,
   107.8113,
   109.7278,
   111.6877,
   113.6929,
   115.7454,
   117.8472,
   120.0004,
   122.2076,
   124.4712,
   126.794,
   129.1788,
   131.6289,
   134.1476,
   136.7385,
   139.4056,
   142.153,
   144.9854,
   147.9077,
   150.9253,
   152.4716,
   154.0439,
   155.643,
   157.2699,
   158.9252,
   160.61,
   162.3252,
   164.0718,
   165.8509,
   167.6635,
   169.5107,
   171.3937,
   173.3138,
   175.2723,
   179.2728,
   183.3629,
   187.5439,
   191.8175,
   196.1848,
   200.6475,
   205.2067,
   209.864,
   212.2298,
   214.6206,
   217.0366,
   219.4779,
   221.9447,
   224.4372,
   226.9554,
   229.4996,
   232.0699,
   234.6664,
   237.2894,
   239.9389,
   242.6151,
   245.3182,
   248.0482,
   250.8053,
   253.5897,
   256.4014,
   259.2406,
   262.1075,
   265.0021,
   267.9245,
   270.8749,
   273.8535,
   276.8602,
   279.8952,
   282.9586,
   286.0505,
   289.171,
   292.3202,
   295.4981,
   298.7049,
   301.9407,
   305.2054,
   308.4992,
   311.8221,
   315.1743,
   318.5557,
   321.9664,
   325.4064,
   328.8759,
   332.3748,
   335.9031,
   339.461,
   343.0484,
   346.6653,
   350.3117,
   353.9878,
   357.6933,
   361.4285,
   365.1932,
   368.9874,
   372.8111,
   376.6643,
   380.547,
   384.4591,
   388.4006,
   392.3714,
   396.3714,
   400.4007,
   404.4591,
   408.5465,
   412.6629,
   416.8083,
   420.9824,
   425.1852,
   429.4166,
   433.6765,
   437.9647,
   442.2811,
   446.6256,
   450.9981,
   455.3984,
   459.8263,
   464.2816,
   468.7643,
   473.2741,
   477.8108,
   482.3743,
   486.9643,
   491.5807,
   496.2232,
   500.8915,
   505.5856,
   510.305,
   515.0497,
   524.6135,
   534.2748,
   544.0315,
   553.8811,
   563.8212,
   573.8491,
   583.962,
   594.1571,
   604.4314,
   614.7817,
   625.2048,
   635.6973,
   646.2557,
   656.8763,
   667.5553,
   678.289,
   689.0732,
   699.904,
   710.777,
   721.6878,
   732.6321,
   743.6052,
   765.6191,
   809.7801,
   831.8451,
   853.8428,
   864.8025,
   875.7287,
   886.6156,
   897.4574,
   908.2484,
   918.9826,
   929.6541,
   940.257,
   950.7853,
   961.233,
   971.5941,
   981.8624,
   986.9599,
   992.0319,
   997.0778,
   1002.097,
   1007.088,
   1012.051,
   1016.984,
   1021.887,
   1026.76,
   1031.601,
   1036.41,
   1041.186,
   1045.929,
   1050.636,
   1055.309,
   1059.945,
   1064.545,
   1069.108,
   1073.632,
   1078.117,
   1082.563,
   1086.968,
   1091.333,
   1095.655,
   1099.935,
   1104.172,
   1108.365,
   1112.513,
   1116.616,
   1120.673,
   1124.684,
   1128.647,
   1132.562,
   1136.429,
   1140.246,
   1144.014,
   1147.73,
   1151.396,
   1155.01,
   1158.571,
   1162.079,
   1165.533,
   1168.934,
   1172.279,
   1175.569,
   1178.803,
   1181.98,
   1185.1,
   1188.163,
   1191.167,
   1194.113,
   1196.999,
   1199.825,
   1202.591,
   1205.297,
   1207.941,
   1210.523,
   1213.044,
   1215.501,
   1217.896,
   1220.227,
   1222.494,
   1224.696,
   1226.834,
   1228.907,
   1230.915,
   1232.856,
   1234.731,
   1236.54,
   1238.282,
   1239.957,
   1241.564,
   1243.103,
   1244.575,
   1245.978,
   1247.312,
   1248.577,
   1249.774,
   1250.901,
   1251.959,
   1252.947,
   1253.865,
   1254.713,
   1255.491,
   1256.198,
   1256.836,
   1257.402,
   1257.898,
   1258.323,
   1258.677,
   1258.96,
   1259.172,
   1259.314,
   1259.384,
   1259.383,
   1259.311,
   1259.168,
   1258.954,
   1258.669,
   1258.313,
   1257.886,
   1257.389,
   1256.821,
   1256.182,
   1255.473,
   1254.693,
   1253.843,
   1252.923,
   1251.933,
   1250.874,
   1249.745,
   1248.547,
   1247.28,
   1245.944,
   1244.539,
   1243.066,
   1241.525,
   1239.916,
   1238.24,
   1236.496,
   1234.686,
   1232.809,
   1230.866,
   1228.857,
   1226.782,
   1224.643,
   1222.438,
   1220.17,
   1217.837,
   1215.441,
   1212.982,
   1210.46,
   1207.876,
   1205.231,
   1202.524,
   1199.756,
   1196.928,
   1194.04,
   1191.093,
   1188.088,
   1185.024,
   1181.902,
   1178.724,
   1175.488,
   1172.197,
   1168.85,
   1165.449,
   1161.993,
   1158.483,
   1154.921,
   1151.306,
   1147.639,
   1143.921,
   1140.152,
   1136.334,
   1132.466,
   1128.55,
   1124.585,
   1120.574,
   1116.515,
   1112.411,
   1108.262,
   1104.068,
   1099.83,
   1095.549,
   1091.225,
   1086.86,
   1082.453,
   1078.007,
   1073.52,
   1068.995,
   1064.432,
   1059.831,
   1055.194,
   1050.52,
   1045.812,
   1041.069,
   1036.292,
   1031.482,
   1026.64,
   1021.766,
   1016.862,
   1011.928,
   1006.965,
   1001.973,
   996.9532,
   991.9067,
   986.834,
   976.6131,
   966.2965,
   955.8903,
   945.4006,
   934.8333,
   924.1945,
   913.4901,
   902.7261,
   891.9083,
   881.0427,
   870.1349,
   859.1909,
   848.2161,
   837.2163,
   815.1637,
   793.0765,
   770.9967,
   748.965,
   737.9795,
   727.0206,
   716.0929,
   705.2009,
   694.349,
   683.5416,
   672.7828,
   662.0766,
   651.427,
   640.8378,
   630.3128,
   619.8554,
   609.4692,
   599.1574,
   588.9233,
   578.77,
   568.7002,
   558.717,
   548.823,
   539.0207,
   529.3125,
   519.7009,
   510.1879,
   505.4691,
   500.7757,
   496.108,
   491.4661,
   486.8504,
   482.2611,
   477.6982,
   473.1622,
   468.653,
   464.171,
   459.7164,
   455.2891,
   450.8896,
   446.5178,
   442.1739,
   437.8582,
   433.5707,
   429.3115,
   425.0808,
   420.8787,
   416.7053,
   412.5607,
   408.445,
   404.3583,
   400.3006,
   396.2721,
   392.2727,
   388.3027,
   384.3619,
   380.4506,
   376.5686,
   372.7161,
   368.8931,
   365.0996,
   361.3357,
   357.6013,
   353.8964,
   350.2211,
   346.5754,
   342.9592,
   339.3726,
   335.8154,
   332.2878,
   328.7897,
   325.3209,
   321.8816,
   318.4716,
   315.0909,
   311.7395,
   308.4173,
   305.1242,
   301.8602,
   298.6252,
   295.4191,
   292.2419,
   289.0934,
   285.9736,
   282.8824,
   279.8197,
   276.7854,
   273.7794,
   270.8016,
   267.8518,
   264.9301,
   262.0362,
   259.17,
   256.3315,
   253.5204,
   250.7367,
   247.9803,
   245.2509,
   242.5486,
   239.873,
   237.2242,
   234.6019,
   232.006,
   229.4363,
   226.8928,
   224.3752,
   221.8834,
   219.4172,
   216.9765,
   214.5612,
   212.171,
   207.4654,
   202.8585,
   198.3489,
   193.9353,
   189.6162,
   185.3902,
   181.256,
   177.212,
   173.2568,
   169.389,
   165.6071,
   161.9096,
   158.295,
   154.762,
   151.3089,
   147.9343,
   144.6367,
   141.4147,
   138.2668,
   135.1915,
   132.1874,
   129.253,
   126.3868,
   123.5876,
   120.8538,
   118.184,
   115.5768,
   113.031,
   110.545,
   108.1177,
   105.7475,
   103.4334,
   101.1738,
   98.96766,
   96.81362,
   94.71047,
   92.65698,
   90.65197,
   88.69425,
   86.78268,
   84.91612,
   83.09345,
   81.31358,
   79.57545,
   77.878,
   76.2202,
   74.60106,
   73.01957,
   71.47479,
   69.96576,
   68.49156,
   67.05129,
   65.64408,
   64.26906,
   62.9254,
   61.61227,
   60.32888,
   59.07446,
   57.84824,
   56.64948,
   55.47747,
   54.3315,
   53.2109,
   51.04315,
   48.96913,
   46.98401,
   45.08326,
   43.26258,
   41.51793,
   39.8455,
   38.24169,
   36.70314,
   35.22668,
   33.80931,
   32.44824,
   31.14082,
   29.8846,
   28.67723,
   27.51654,
   26.40047,
   25.32709,
   24.29459,
   23.30124,
   22.34544,
   21.42567,
   20.54049,
   19.68856,
   18.86859,
   18.07936,
   17.32515,
   16.61719,
   15.95242,
   15.32742,
   14.73911,
   14.18467,
   13.66156,
   13.16746,
   12.25799,
   11.44148,
   10.70553,
   10.03975,
   9.435335,
   8.884845,
   8.381927,
   7.921146,
   7.497831,
   7.10795,
   6.748009,
   6.414967,
   5.819274,
   5.303257,
   4.853177,
   4.458178,
   4.109579,
   3.80036,
   3.524791,
   3.278153,
   2.856645,
   2.511504,
   2.511504};
   TGraph *graph = new TGraph(681,model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx1,model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy1);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(7);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1","Projection of B^{+} model",681,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMinimum(2.260353);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMaximum(1385.071);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]1);
   
   graph->Draw("l");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx2[102] = {
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5236,
   5237,
   5238,
   5239,
   5240,
   5241,
   5242,
   5243,
   5244,
   5245,
   5246,
   5247,
   5248,
   5249,
   5250,
   5251,
   5252,
   5253,
   5254,
   5255,
   5256,
   5257,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5271,
   5272,
   5273,
   5274,
   5275,
   5276,
   5277,
   5278,
   5279,
   5280,
   5281,
   5282,
   5283,
   5284,
   5285,
   5286,
   5287,
   5288,
   5289,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5303,
   5304,
   5305,
   5306,
   5307,
   5308,
   5309,
   5310,
   5311,
   5312,
   5313,
   5314,
   5315,
   5316,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy2[102] = {
   17.16855,
   17.10518,
   17.04204,
   16.97913,
   16.91645,
   16.85401,
   16.7918,
   16.72982,
   16.66806,
   16.60653,
   16.54524,
   16.48416,
   16.42331,
   16.36269,
   16.30229,
   16.24212,
   16.18216,
   16.12243,
   16.06292,
   16.00362,
   15.94455,
   15.88569,
   15.82706,
   15.76863,
   15.71043,
   15.65244,
   15.59466,
   15.53709,
   15.47974,
   15.4226,
   15.36567,
   15.30895,
   15.25244,
   15.19614,
   15.14005,
   15.08416,
   15.02848,
   14.97301,
   14.91774,
   14.86268,
   14.80781,
   14.75315,
   14.6987,
   14.64444,
   14.59038,
   14.53652,
   14.48287,
   14.42941,
   14.37614,
   14.32308,
   14.27021,
   14.21753,
   14.16505,
   14.11276,
   14.06067,
   14.00877,
   13.95706,
   13.90554,
   13.85421,
   13.80307,
   13.75212,
   13.70135,
   13.65078,
   13.60039,
   13.55019,
   13.50017,
   13.45034,
   13.40069,
   13.35122,
   13.30194,
   13.25284,
   13.20392,
   13.15518,
   13.10662,
   13.05824,
   13.01004,
   12.96201,
   12.91417,
   12.8665,
   12.819,
   12.77169,
   12.72454,
   12.67757,
   12.63078,
   12.58415,
   12.5377,
   12.49142,
   12.44531,
   12.39937,
   12.3536,
   12.308,
   12.26257,
   12.21731,
   12.17221,
   12.12728,
   12.08251,
   12.03791,
   11.99348,
   11.94921,
   11.9051,
   11.86115,
   11.86115};
   graph = new TGraph(102,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx2,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy2);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2","Projection of B^{+} model",102,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMinimum(11.33041);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMaximum(17.69929);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]2);
   
   graph->Draw("l");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx3[461] = {
   5230,
   5230.25,
   5230.5,
   5230.75,
   5231,
   5231.25,
   5231.5,
   5231.75,
   5232,
   5232.25,
   5232.5,
   5232.75,
   5233,
   5233.25,
   5233.5,
   5233.75,
   5234,
   5234.25,
   5234.5,
   5234.75,
   5235,
   5235.25,
   5235.5,
   5235.75,
   5236,
   5236.25,
   5236.5,
   5236.75,
   5237,
   5237.25,
   5237.5,
   5237.75,
   5238,
   5238.25,
   5238.5,
   5238.75,
   5239,
   5239.25,
   5239.5,
   5239.75,
   5240,
   5240.25,
   5240.5,
   5240.75,
   5241,
   5241.25,
   5241.5,
   5241.75,
   5242,
   5242.25,
   5242.5,
   5242.75,
   5243,
   5243.25,
   5243.5,
   5243.75,
   5244,
   5244.25,
   5244.5,
   5244.75,
   5245,
   5245.25,
   5245.5,
   5245.75,
   5246,
   5246.25,
   5246.5,
   5246.75,
   5247,
   5247.25,
   5247.5,
   5247.75,
   5248,
   5248.25,
   5248.5,
   5248.75,
   5249,
   5249.25,
   5249.5,
   5250,
   5250.5,
   5251,
   5251.5,
   5252,
   5252.5,
   5253,
   5254,
   5255,
   5255.5,
   5256,
   5256.5,
   5257,
   5257.25,
   5257.5,
   5257.75,
   5258,
   5258.25,
   5258.5,
   5258.75,
   5259,
   5259.25,
   5259.5,
   5259.75,
   5260,
   5260.25,
   5260.5,
   5260.75,
   5261,
   5261.25,
   5261.5,
   5261.75,
   5262,
   5262.25,
   5262.5,
   5262.75,
   5263,
   5263.25,
   5263.5,
   5263.75,
   5264,
   5264.25,
   5264.5,
   5264.75,
   5265,
   5265.25,
   5265.5,
   5265.75,
   5266,
   5266.25,
   5266.5,
   5266.75,
   5267,
   5267.25,
   5267.375,
   5267.5,
   5267.625,
   5267.75,
   5267.875,
   5268,
   5268.125,
   5268.25,
   5268.375,
   5268.5,
   5268.625,
   5268.75,
   5268.875,
   5269,
   5269.125,
   5269.25,
   5269.375,
   5269.5,
   5269.625,
   5269.75,
   5269.875,
   5270,
   5270.125,
   5270.25,
   5270.375,
   5270.5,
   5270.625,
   5270.75,
   5270.875,
   5271,
   5271.125,
   5271.25,
   5271.375,
   5271.5,
   5271.625,
   5271.75,
   5271.875,
   5272,
   5272.125,
   5272.25,
   5272.375,
   5272.5,
   5272.625,
   5272.75,
   5272.875,
   5273,
   5273.125,
   5273.25,
   5273.375,
   5273.5,
   5273.625,
   5273.75,
   5273.875,
   5274,
   5274.125,
   5274.25,
   5274.375,
   5274.5,
   5274.625,
   5274.75,
   5274.875,
   5275,
   5275.125,
   5275.25,
   5275.375,
   5275.5,
   5275.625,
   5275.75,
   5275.875,
   5276,
   5276.125,
   5276.25,
   5276.375,
   5276.5,
   5276.625,
   5276.75,
   5276.875,
   5277,
   5277.125,
   5277.25,
   5277.375,
   5277.5,
   5277.625,
   5277.75,
   5277.875,
   5278,
   5278.125,
   5278.25,
   5278.375,
   5278.5,
   5278.625,
   5278.75,
   5278.875,
   5279,
   5279.125,
   5279.25,
   5279.375,
   5279.5,
   5279.625,
   5279.75,
   5279.875,
   5280,
   5280.125,
   5280.25,
   5280.375,
   5280.5,
   5280.625,
   5280.75,
   5280.875,
   5281,
   5281.125,
   5281.25,
   5281.375,
   5281.5,
   5281.625,
   5281.75,
   5281.875,
   5282,
   5282.125,
   5282.25,
   5282.375,
   5282.5,
   5282.625,
   5282.75,
   5282.875,
   5283,
   5283.125,
   5283.25,
   5283.375,
   5283.5,
   5283.625,
   5283.75,
   5283.875,
   5284,
   5284.125,
   5284.25,
   5284.375,
   5284.5,
   5284.625,
   5284.75,
   5284.875,
   5285,
   5285.125,
   5285.25,
   5285.375,
   5285.5,
   5285.625,
   5285.75,
   5285.875,
   5286,
   5286.125,
   5286.25,
   5286.375,
   5286.5,
   5286.625,
   5286.75,
   5286.875,
   5287,
   5287.125,
   5287.25,
   5287.375,
   5287.5,
   5287.625,
   5287.75,
   5287.875,
   5288,
   5288.125,
   5288.25,
   5288.375,
   5288.5,
   5288.625,
   5288.75,
   5288.875,
   5289,
   5289.125,
   5289.25,
   5289.375,
   5289.5,
   5289.625,
   5289.75,
   5289.875,
   5290,
   5290.125,
   5290.25,
   5290.375,
   5290.5,
   5290.75,
   5291,
   5291.25,
   5291.5,
   5291.75,
   5292,
   5292.25,
   5292.5,
   5292.75,
   5293,
   5293.25,
   5293.5,
   5293.75,
   5294,
   5294.25,
   5294.5,
   5294.75,
   5295,
   5295.25,
   5295.5,
   5295.75,
   5296,
   5296.25,
   5296.5,
   5296.75,
   5297,
   5297.25,
   5297.5,
   5297.75,
   5298,
   5298.25,
   5298.5,
   5298.75,
   5299,
   5299.25,
   5299.5,
   5299.75,
   5300,
   5300.25,
   5300.5,
   5301,
   5301.5,
   5302,
   5302.5,
   5303,
   5304,
   5305,
   5305.5,
   5306,
   5306.5,
   5307,
   5307.5,
   5308,
   5308.25,
   5308.5,
   5308.75,
   5309,
   5309.25,
   5309.5,
   5309.75,
   5310,
   5310.25,
   5310.5,
   5310.75,
   5311,
   5311.25,
   5311.5,
   5311.75,
   5312,
   5312.25,
   5312.5,
   5312.75,
   5313,
   5313.25,
   5313.5,
   5313.75,
   5314,
   5314.25,
   5314.5,
   5314.75,
   5315,
   5315.25,
   5315.5,
   5315.75,
   5316,
   5316.25,
   5316.5,
   5316.75,
   5317,
   5317.25,
   5317.5,
   5317.75,
   5318,
   5318.25,
   5318.5,
   5318.75,
   5319,
   5319.25,
   5319.5,
   5319.75,
   5320,
   5320.25,
   5320.5,
   5320.75,
   5321,
   5321.25,
   5321.5,
   5321.75,
   5322,
   5322.25,
   5322.5,
   5322.75,
   5323,
   5323.25,
   5323.5,
   5323.75,
   5324,
   5324.25,
   5324.5,
   5324.75,
   5325,
   5325.25,
   5325.5,
   5325.75,
   5326,
   5326.25,
   5326.5,
   5326.75,
   5327,
   5327.25,
   5327.5,
   5327.75,
   5328,
   5328.25,
   5328.5,
   5328.75,
   5329,
   5329.25,
   5329.5,
   5329.75,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy3[461] = {
   2.354932,
   2.400593,
   2.446897,
   2.49385,
   2.541454,
   2.589711,
   2.638625,
   2.688198,
   2.738433,
   2.789332,
   2.840898,
   2.893132,
   2.946036,
   2.999613,
   3.053864,
   3.10879,
   3.164392,
   3.220671,
   3.277629,
   3.335267,
   3.393583,
   3.45258,
   3.512256,
   3.572612,
   3.633648,
   3.695363,
   3.757756,
   3.820827,
   3.884573,
   3.948995,
   4.01409,
   4.079857,
   4.146292,
   4.213395,
   4.281163,
   4.349593,
   4.418681,
   4.488425,
   4.558821,
   4.629865,
   4.701554,
   4.773883,
   4.846848,
   4.920444,
   4.994665,
   5.069508,
   5.144965,
   5.221031,
   5.297701,
   5.374968,
   5.452825,
   5.531265,
   5.610281,
   5.689866,
   5.770012,
   5.850712,
   5.931956,
   6.013736,
   6.096044,
   6.17887,
   6.262205,
   6.34604,
   6.430364,
   6.515167,
   6.600439,
   6.686169,
   6.772346,
   6.858958,
   6.945995,
   7.033443,
   7.121292,
   7.209529,
   7.29814,
   7.387113,
   7.476436,
   7.566093,
   7.656073,
   7.74636,
   7.83694,
   8.018922,
   8.201901,
   8.385754,
   8.570353,
   8.755568,
   8.941265,
   9.127306,
   9.499857,
   9.872056,
   10.05765,
   10.2427,
   10.42704,
   10.61053,
   10.7019,
   10.79299,
   10.88379,
   10.97428,
   11.06442,
   11.15421,
   11.24362,
   11.33264,
   11.42123,
   11.50938,
   11.59707,
   11.68428,
   11.77099,
   11.85717,
   11.94281,
   12.02789,
   12.11237,
   12.19625,
   12.27951,
   12.36211,
   12.44405,
   12.52529,
   12.60583,
   12.68563,
   12.76468,
   12.84297,
   12.92046,
   12.99714,
   13.07298,
   13.14798,
   13.2221,
   13.29534,
   13.36766,
   13.43906,
   13.5095,
   13.57898,
   13.64747,
   13.71496,
   13.78143,
   13.84685,
   13.91122,
   13.943,
   13.97451,
   14.00575,
   14.03671,
   14.06739,
   14.09779,
   14.12791,
   14.15775,
   14.1873,
   14.21657,
   14.24554,
   14.27422,
   14.30261,
   14.3307,
   14.35849,
   14.38598,
   14.41317,
   14.44006,
   14.46664,
   14.49291,
   14.51887,
   14.54452,
   14.56986,
   14.59489,
   14.61959,
   14.64398,
   14.66805,
   14.6918,
   14.71522,
   14.73832,
   14.76109,
   14.78353,
   14.80564,
   14.82742,
   14.84887,
   14.86998,
   14.89076,
   14.91119,
   14.93129,
   14.95105,
   14.97047,
   14.98954,
   15.00826,
   15.02664,
   15.04468,
   15.06236,
   15.07969,
   15.09668,
   15.1133,
   15.12958,
   15.1455,
   15.16106,
   15.17627,
   15.19112,
   15.20561,
   15.21973,
   15.2335,
   15.2469,
   15.25994,
   15.27262,
   15.28493,
   15.29687,
   15.30845,
   15.31965,
   15.33049,
   15.34096,
   15.35106,
   15.36079,
   15.37014,
   15.37912,
   15.38773,
   15.39597,
   15.40383,
   15.41131,
   15.41842,
   15.42515,
   15.43151,
   15.43749,
   15.44309,
   15.44831,
   15.45316,
   15.45762,
   15.46171,
   15.46542,
   15.46874,
   15.47169,
   15.47426,
   15.47645,
   15.47825,
   15.47968,
   15.48072,
   15.48139,
   15.48167,
   15.48157,
   15.4811,
   15.48024,
   15.479,
   15.47737,
   15.47537,
   15.47299,
   15.47023,
   15.46709,
   15.46356,
   15.45966,
   15.45538,
   15.45072,
   15.44568,
   15.44027,
   15.43447,
   15.4283,
   15.42175,
   15.41482,
   15.40752,
   15.39985,
   15.39179,
   15.38337,
   15.37457,
   15.36539,
   15.35585,
   15.34593,
   15.33564,
   15.32498,
   15.31396,
   15.30256,
   15.2908,
   15.27867,
   15.26617,
   15.25331,
   15.24008,
   15.22649,
   15.21254,
   15.19823,
   15.18356,
   15.16852,
   15.15313,
   15.13739,
   15.12129,
   15.10483,
   15.08802,
   15.07086,
   15.05334,
   15.03548,
   15.01727,
   14.99871,
   14.97981,
   14.96056,
   14.94097,
   14.92104,
   14.90076,
   14.88015,
   14.85921,
   14.83792,
   14.8163,
   14.79435,
   14.77207,
   14.74946,
   14.72652,
   14.70326,
   14.67967,
   14.65576,
   14.63153,
   14.60697,
   14.58211,
   14.55692,
   14.53142,
   14.50561,
   14.47949,
   14.45306,
   14.42632,
   14.39928,
   14.37193,
   14.34429,
   14.31634,
   14.2881,
   14.25956,
   14.23073,
   14.20161,
   14.1722,
   14.1425,
   14.11252,
   14.08225,
   14.0517,
   14.02088,
   13.98978,
   13.9584,
   13.92675,
   13.86264,
   13.79748,
   13.73126,
   13.66402,
   13.59577,
   13.52653,
   13.45632,
   13.38515,
   13.31306,
   13.24004,
   13.16613,
   13.09135,
   13.01571,
   12.93923,
   12.86193,
   12.78384,
   12.70498,
   12.62535,
   12.54499,
   12.46392,
   12.38215,
   12.29971,
   12.21661,
   12.13288,
   12.04854,
   11.96361,
   11.8781,
   11.79205,
   11.70547,
   11.61838,
   11.5308,
   11.44276,
   11.35428,
   11.26536,
   11.17605,
   11.08635,
   10.99629,
   10.90588,
   10.81516,
   10.72414,
   10.54126,
   10.35743,
   10.1728,
   9.987532,
   9.801775,
   9.429418,
   9.056933,
   8.871006,
   8.685475,
   8.500477,
   8.316146,
   8.132609,
   7.949992,
   7.859067,
   7.768418,
   7.678058,
   7.588002,
   7.498265,
   7.40886,
   7.3198,
   7.231099,
   7.14277,
   7.054826,
   6.967278,
   6.88014,
   6.793423,
   6.707139,
   6.621299,
   6.535915,
   6.450996,
   6.366554,
   6.2826,
   6.199142,
   6.116191,
   6.033756,
   5.951846,
   5.87047,
   5.789637,
   5.709356,
   5.629633,
   5.550477,
   5.471896,
   5.393896,
   5.316485,
   5.239669,
   5.163455,
   5.087849,
   5.012856,
   4.938483,
   4.864734,
   4.791615,
   4.71913,
   4.647285,
   4.576083,
   4.505528,
   4.435625,
   4.366377,
   4.297786,
   4.229857,
   4.162592,
   4.095993,
   4.030063,
   3.964804,
   3.900218,
   3.836307,
   3.773071,
   3.710513,
   3.648632,
   3.587431,
   3.526909,
   3.467067,
   3.407905,
   3.349422,
   3.291619,
   3.234496,
   3.178051,
   3.122284,
   3.067193,
   3.012778,
   2.959037,
   2.905969,
   2.853571,
   2.801843,
   2.750781,
   2.700385,
   2.65065,
   2.601576,
   2.553159,
   2.505396,
   2.458285,
   2.411823,
   2.366005,
   2.32083,
   2.276293,
   2.232392,
   2.189121,
   2.146478,
   2.104458,
   2.063058,
   2.022273,
   1.9821,
   1.9821};
   graph = new TGraph(461,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx3,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy3);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3","Projection of B^{+} model",461,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMinimum(0.6321428);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMaximum(16.83163);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]3);
   
   graph->Draw("l");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx4[681] = {
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5235.5,
   5236,
   5236.5,
   5237,
   5237.5,
   5238,
   5238.5,
   5239,
   5239.5,
   5240,
   5240.5,
   5241,
   5241.5,
   5242,
   5242.5,
   5243,
   5243.5,
   5244,
   5244.5,
   5245,
   5245.5,
   5245.75,
   5246,
   5246.25,
   5246.5,
   5246.75,
   5247,
   5247.25,
   5247.5,
   5247.75,
   5248,
   5248.25,
   5248.5,
   5248.75,
   5249,
   5249.25,
   5249.5,
   5249.75,
   5250,
   5250.25,
   5250.5,
   5250.75,
   5251,
   5251.25,
   5251.5,
   5251.75,
   5252,
   5252.25,
   5252.5,
   5252.75,
   5253,
   5253.25,
   5253.5,
   5253.75,
   5254,
   5254.25,
   5254.5,
   5254.75,
   5255,
   5255.25,
   5255.5,
   5255.75,
   5256,
   5256.125,
   5256.25,
   5256.375,
   5256.5,
   5256.625,
   5256.75,
   5256.875,
   5257,
   5257.125,
   5257.25,
   5257.375,
   5257.5,
   5257.625,
   5257.75,
   5257.875,
   5258,
   5258.125,
   5258.25,
   5258.375,
   5258.5,
   5258.625,
   5258.75,
   5258.875,
   5259,
   5259.125,
   5259.25,
   5259.375,
   5259.5,
   5259.625,
   5259.75,
   5259.875,
   5260,
   5260.125,
   5260.25,
   5260.312,
   5260.375,
   5260.438,
   5260.5,
   5260.562,
   5260.625,
   5260.688,
   5260.75,
   5260.812,
   5260.875,
   5260.938,
   5261,
   5261.062,
   5261.125,
   5261.25,
   5261.375,
   5261.5,
   5261.625,
   5261.75,
   5261.875,
   5262,
   5262.125,
   5262.25,
   5262.375,
   5262.438,
   5262.5,
   5262.562,
   5262.625,
   5262.688,
   5262.75,
   5262.812,
   5262.875,
   5262.938,
   5263,
   5263.062,
   5263.125,
   5263.188,
   5263.25,
   5263.312,
   5263.375,
   5263.438,
   5263.5,
   5263.562,
   5263.625,
   5263.688,
   5263.75,
   5263.812,
   5263.875,
   5263.938,
   5264,
   5264.062,
   5264.125,
   5264.188,
   5264.25,
   5264.312,
   5264.375,
   5264.438,
   5264.5,
   5264.562,
   5264.625,
   5264.688,
   5264.75,
   5264.812,
   5264.875,
   5264.938,
   5265,
   5265.062,
   5265.125,
   5265.188,
   5265.25,
   5265.312,
   5265.375,
   5265.438,
   5265.5,
   5265.562,
   5265.625,
   5265.688,
   5265.75,
   5265.812,
   5265.875,
   5265.938,
   5266,
   5266.062,
   5266.125,
   5266.188,
   5266.25,
   5266.312,
   5266.375,
   5266.438,
   5266.5,
   5266.562,
   5266.625,
   5266.688,
   5266.75,
   5266.812,
   5266.875,
   5266.938,
   5267,
   5267.062,
   5267.125,
   5267.188,
   5267.25,
   5267.312,
   5267.375,
   5267.5,
   5267.625,
   5267.75,
   5267.875,
   5268,
   5268.125,
   5268.25,
   5268.375,
   5268.5,
   5268.625,
   5268.75,
   5268.875,
   5269,
   5269.125,
   5269.25,
   5269.375,
   5269.5,
   5269.625,
   5269.75,
   5269.875,
   5270,
   5270.125,
   5270.25,
   5270.5,
   5271,
   5271.25,
   5271.5,
   5271.625,
   5271.75,
   5271.875,
   5272,
   5272.125,
   5272.25,
   5272.375,
   5272.5,
   5272.625,
   5272.75,
   5272.875,
   5273,
   5273.062,
   5273.125,
   5273.188,
   5273.25,
   5273.312,
   5273.375,
   5273.438,
   5273.5,
   5273.562,
   5273.625,
   5273.688,
   5273.75,
   5273.812,
   5273.875,
   5273.938,
   5274,
   5274.062,
   5274.125,
   5274.188,
   5274.25,
   5274.312,
   5274.375,
   5274.438,
   5274.5,
   5274.562,
   5274.625,
   5274.688,
   5274.75,
   5274.812,
   5274.875,
   5274.938,
   5275,
   5275.062,
   5275.125,
   5275.188,
   5275.25,
   5275.312,
   5275.375,
   5275.438,
   5275.5,
   5275.562,
   5275.625,
   5275.688,
   5275.75,
   5275.812,
   5275.875,
   5275.938,
   5276,
   5276.062,
   5276.125,
   5276.188,
   5276.25,
   5276.312,
   5276.375,
   5276.438,
   5276.5,
   5276.562,
   5276.625,
   5276.688,
   5276.75,
   5276.812,
   5276.875,
   5276.938,
   5277,
   5277.062,
   5277.125,
   5277.188,
   5277.25,
   5277.312,
   5277.375,
   5277.438,
   5277.5,
   5277.562,
   5277.625,
   5277.688,
   5277.75,
   5277.812,
   5277.875,
   5277.938,
   5278,
   5278.062,
   5278.125,
   5278.188,
   5278.25,
   5278.312,
   5278.375,
   5278.438,
   5278.5,
   5278.562,
   5278.625,
   5278.688,
   5278.75,
   5278.812,
   5278.875,
   5278.938,
   5279,
   5279.062,
   5279.125,
   5279.188,
   5279.25,
   5279.312,
   5279.375,
   5279.438,
   5279.5,
   5279.562,
   5279.625,
   5279.688,
   5279.75,
   5279.812,
   5279.875,
   5279.938,
   5280,
   5280.062,
   5280.125,
   5280.188,
   5280.25,
   5280.312,
   5280.375,
   5280.438,
   5280.5,
   5280.562,
   5280.625,
   5280.688,
   5280.75,
   5280.812,
   5280.875,
   5280.938,
   5281,
   5281.062,
   5281.125,
   5281.188,
   5281.25,
   5281.312,
   5281.375,
   5281.438,
   5281.5,
   5281.562,
   5281.625,
   5281.688,
   5281.75,
   5281.812,
   5281.875,
   5281.938,
   5282,
   5282.062,
   5282.125,
   5282.188,
   5282.25,
   5282.312,
   5282.375,
   5282.438,
   5282.5,
   5282.562,
   5282.625,
   5282.688,
   5282.75,
   5282.812,
   5282.875,
   5282.938,
   5283,
   5283.062,
   5283.125,
   5283.188,
   5283.25,
   5283.312,
   5283.375,
   5283.438,
   5283.5,
   5283.562,
   5283.625,
   5283.688,
   5283.75,
   5283.812,
   5283.875,
   5283.938,
   5284,
   5284.062,
   5284.125,
   5284.188,
   5284.25,
   5284.312,
   5284.375,
   5284.438,
   5284.5,
   5284.562,
   5284.625,
   5284.688,
   5284.75,
   5284.875,
   5285,
   5285.125,
   5285.25,
   5285.375,
   5285.5,
   5285.625,
   5285.75,
   5285.875,
   5286,
   5286.125,
   5286.25,
   5286.375,
   5286.5,
   5286.75,
   5287,
   5287.25,
   5287.5,
   5287.625,
   5287.75,
   5287.875,
   5288,
   5288.125,
   5288.25,
   5288.375,
   5288.5,
   5288.625,
   5288.75,
   5288.875,
   5289,
   5289.125,
   5289.25,
   5289.375,
   5289.5,
   5289.625,
   5289.75,
   5289.875,
   5290,
   5290.125,
   5290.25,
   5290.375,
   5290.438,
   5290.5,
   5290.562,
   5290.625,
   5290.688,
   5290.75,
   5290.812,
   5290.875,
   5290.938,
   5291,
   5291.062,
   5291.125,
   5291.188,
   5291.25,
   5291.312,
   5291.375,
   5291.438,
   5291.5,
   5291.562,
   5291.625,
   5291.688,
   5291.75,
   5291.812,
   5291.875,
   5291.938,
   5292,
   5292.062,
   5292.125,
   5292.188,
   5292.25,
   5292.312,
   5292.375,
   5292.438,
   5292.5,
   5292.562,
   5292.625,
   5292.688,
   5292.75,
   5292.812,
   5292.875,
   5292.938,
   5293,
   5293.062,
   5293.125,
   5293.188,
   5293.25,
   5293.312,
   5293.375,
   5293.438,
   5293.5,
   5293.562,
   5293.625,
   5293.688,
   5293.75,
   5293.812,
   5293.875,
   5293.938,
   5294,
   5294.062,
   5294.125,
   5294.188,
   5294.25,
   5294.312,
   5294.375,
   5294.438,
   5294.5,
   5294.562,
   5294.625,
   5294.688,
   5294.75,
   5294.812,
   5294.875,
   5294.938,
   5295,
   5295.062,
   5295.125,
   5295.188,
   5295.25,
   5295.312,
   5295.375,
   5295.438,
   5295.5,
   5295.625,
   5295.75,
   5295.875,
   5296,
   5296.125,
   5296.25,
   5296.375,
   5296.5,
   5296.625,
   5296.75,
   5296.875,
   5297,
   5297.125,
   5297.25,
   5297.375,
   5297.5,
   5297.625,
   5297.75,
   5297.875,
   5298,
   5298.125,
   5298.25,
   5298.375,
   5298.5,
   5298.625,
   5298.75,
   5298.875,
   5299,
   5299.125,
   5299.25,
   5299.375,
   5299.5,
   5299.625,
   5299.75,
   5299.875,
   5300,
   5300.125,
   5300.25,
   5300.375,
   5300.5,
   5300.625,
   5300.75,
   5300.875,
   5301,
   5301.125,
   5301.25,
   5301.375,
   5301.5,
   5301.625,
   5301.75,
   5301.875,
   5302,
   5302.125,
   5302.25,
   5302.375,
   5302.5,
   5302.625,
   5302.75,
   5302.875,
   5303,
   5303.125,
   5303.25,
   5303.375,
   5303.5,
   5303.75,
   5304,
   5304.25,
   5304.5,
   5304.75,
   5305,
   5305.25,
   5305.5,
   5305.75,
   5306,
   5306.25,
   5306.5,
   5306.75,
   5307,
   5307.25,
   5307.5,
   5307.75,
   5308,
   5308.25,
   5308.5,
   5308.75,
   5309,
   5309.25,
   5309.5,
   5309.75,
   5310,
   5310.25,
   5310.5,
   5310.75,
   5311,
   5311.25,
   5311.5,
   5311.75,
   5312,
   5312.25,
   5312.5,
   5313,
   5313.5,
   5314,
   5314.5,
   5315,
   5315.5,
   5316,
   5316.5,
   5317,
   5317.5,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy4[681] = {
   22.40311,
   22.78127,
   23.21284,
   23.70641,
   24.27201,
   24.92135,
   25.28158,
   25.66799,
   26.0826,
   26.52757,
   27.00521,
   27.51799,
   28.06854,
   28.65966,
   29.29431,
   29.97566,
   30.70702,
   31.49194,
   32.33413,
   33.23752,
   34.20622,
   35.2446,
   36.35718,
   37.54875,
   38.8243,
   40.18906,
   41.64849,
   42.41548,
   43.2083,
   44.0277,
   44.87445,
   45.74933,
   46.65316,
   47.58675,
   48.55095,
   49.54662,
   50.57464,
   51.63591,
   52.73136,
   53.86194,
   55.02862,
   56.23241,
   57.47434,
   58.75546,
   60.07688,
   61.43973,
   62.84516,
   64.2944,
   65.7887,
   67.32936,
   68.91775,
   70.5553,
   72.24348,
   73.98387,
   75.77811,
   77.62792,
   79.53516,
   81.50176,
   83.52979,
   85.62148,
   87.77918,
   90.00545,
   92.30303,
   94.67487,
   97.12421,
   99.65454,
   102.2697,
   104.9738,
   107.7715,
   109.207,
   110.6679,
   112.1548,
   113.6685,
   115.2098,
   116.7796,
   118.3787,
   120.0081,
   121.6688,
   123.3617,
   125.0881,
   126.8491,
   128.646,
   130.48,
   132.3526,
   134.2654,
   136.2198,
   138.2176,
   140.2606,
   142.3508,
   144.4901,
   146.6809,
   148.9255,
   151.2265,
   153.5865,
   156.0084,
   158.4955,
   161.0511,
   163.6788,
   166.3825,
   169.1665,
   172.0354,
   174.994,
   178.0477,
   179.6121,
   181.2024,
   182.8195,
   184.4643,
   186.1376,
   187.8403,
   189.5733,
   191.3378,
   193.1346,
   194.9649,
   196.8298,
   198.7306,
   200.6683,
   202.6444,
   206.68,
   210.805,
   215.0209,
   219.329,
   223.7309,
   228.2279,
   232.8213,
   237.5126,
   242.303,
   247.194,
   249.6775,
   252.1867,
   254.7216,
   257.2825,
   259.8694,
   262.4825,
   265.1219,
   267.7879,
   270.4805,
   273.1999,
   275.9463,
   278.7197,
   281.5203,
   284.3482,
   287.2035,
   290.0865,
   292.9971,
   295.9356,
   298.9019,
   301.8963,
   304.9189,
   307.9697,
   311.0488,
   314.1564,
   317.2926,
   320.4574,
   323.6509,
   326.8731,
   330.1243,
   333.4044,
   336.7136,
   340.0518,
   343.4191,
   346.8157,
   350.2415,
   353.6967,
   357.1811,
   360.695,
   364.2382,
   367.811,
   371.4131,
   375.0448,
   378.7059,
   382.3966,
   386.1167,
   389.8664,
   393.6455,
   397.4541,
   401.2922,
   405.1597,
   409.0566,
   412.9828,
   416.9384,
   420.9232,
   424.9373,
   428.9805,
   433.0527,
   437.154,
   441.2841,
   445.4431,
   449.6309,
   453.8473,
   458.0922,
   462.3655,
   466.667,
   470.9968,
   475.3546,
   479.7402,
   484.1536,
   488.5946,
   493.0629,
   497.5585,
   502.0812,
   506.6307,
   511.2069,
   515.8096,
   520.4386,
   525.0936,
   529.7744,
   534.4808,
   543.9695,
   553.5577,
   563.2431,
   573.0235,
   582.8967,
   592.86,
   602.9108,
   613.0464,
   623.2639,
   633.5603,
   643.9324,
   654.377,
   664.8907,
   675.47,
   686.1112,
   696.8106,
   707.5643,
   718.3682,
   729.2184,
   740.1105,
   751.0401,
   762.0029,
   772.9942,
   795.0436,
   839.2716,
   861.3682,
   883.3961,
   894.3705,
   905.3109,
   916.2118,
   927.0673,
   937.8715,
   948.6187,
   959.3029,
   969.9181,
   980.4584,
   990.9176,
   1001.29,
   1011.569,
   1016.672,
   1021.749,
   1026.8,
   1031.824,
   1036.82,
   1041.788,
   1046.726,
   1051.634,
   1056.512,
   1061.358,
   1066.171,
   1070.951,
   1075.698,
   1080.41,
   1085.086,
   1089.727,
   1094.331,
   1098.897,
   1103.425,
   1107.914,
   1112.363,
   1116.772,
   1121.14,
   1125.465,
   1129.749,
   1133.989,
   1138.185,
   1142.336,
   1146.442,
   1150.502,
   1154.515,
   1158.481,
   1162.398,
   1166.267,
   1170.087,
   1173.856,
   1177.575,
   1181.243,
   1184.858,
   1188.421,
   1191.931,
   1195.388,
   1198.789,
   1202.136,
   1205.427,
   1208.663,
   1211.841,
   1214.962,
   1218.026,
   1221.031,
   1223.977,
   1226.864,
   1229.691,
   1232.458,
   1235.164,
   1237.808,
   1240.391,
   1242.911,
   1245.369,
   1247.763,
   1250.094,
   1252.361,
   1254.564,
   1256.701,
   1258.774,
   1260.78,
   1262.721,
   1264.596,
   1266.404,
   1268.145,
   1269.818,
   1271.424,
   1272.962,
   1274.432,
   1275.834,
   1277.167,
   1278.431,
   1279.625,
   1280.751,
   1281.807,
   1282.793,
   1283.709,
   1284.555,
   1285.33,
   1286.035,
   1286.67,
   1287.234,
   1287.727,
   1288.149,
   1288.501,
   1288.781,
   1288.99,
   1289.128,
   1289.195,
   1289.191,
   1289.116,
   1288.969,
   1288.752,
   1288.463,
   1288.103,
   1287.673,
   1287.171,
   1286.599,
   1285.956,
   1285.242,
   1284.458,
   1283.604,
   1282.68,
   1281.685,
   1280.621,
   1279.487,
   1278.284,
   1277.012,
   1275.671,
   1274.261,
   1272.783,
   1271.236,
   1269.622,
   1267.94,
   1266.191,
   1264.375,
   1262.492,
   1260.543,
   1258.528,
   1256.447,
   1254.301,
   1252.091,
   1249.815,
   1247.476,
   1245.074,
   1242.608,
   1240.079,
   1237.489,
   1234.836,
   1232.122,
   1229.347,
   1226.512,
   1223.617,
   1220.663,
   1217.649,
   1214.578,
   1211.448,
   1208.262,
   1205.019,
   1201.719,
   1198.365,
   1194.955,
   1191.491,
   1187.973,
   1184.402,
   1180.778,
   1177.103,
   1173.376,
   1169.599,
   1165.771,
   1161.894,
   1157.969,
   1153.995,
   1149.974,
   1145.907,
   1141.793,
   1137.634,
   1133.43,
   1129.183,
   1124.892,
   1120.558,
   1116.183,
   1111.767,
   1107.31,
   1102.813,
   1098.278,
   1093.704,
   1089.093,
   1084.444,
   1079.76,
   1075.041,
   1070.287,
   1065.499,
   1060.678,
   1055.825,
   1050.94,
   1046.025,
   1041.079,
   1036.104,
   1031.101,
   1026.069,
   1021.011,
   1015.927,
   1005.682,
   995.3408,
   984.9099,
   974.3951,
   963.8025,
   953.1379,
   942.4075,
   931.6171,
   920.7726,
   909.8799,
   898.9447,
   887.9729,
   876.9701,
   865.942,
   843.8316,
   821.6853,
   799.5451,
   777.4518,
   766.4351,
   755.4446,
   744.4849,
   733.5607,
   722.6763,
   711.8361,
   701.0441,
   690.3045,
   679.6212,
   668.998,
   658.4386,
   647.9466,
   637.5255,
   627.1785,
   616.9089,
   606.7197,
   596.6139,
   586.5944,
   576.6637,
   566.8245,
   557.0792,
   547.4301,
   537.8794,
   533.1416,
   528.4292,
   523.7423,
   519.0813,
   514.4464,
   509.8377,
   505.2556,
   500.7001,
   496.1714,
   491.6699,
   487.1956,
   482.7487,
   478.3293,
   473.9377,
   469.574,
   465.2383,
   460.9308,
   456.6516,
   452.4008,
   448.1785,
   443.9848,
   439.8199,
   435.6838,
   431.5766,
   427.4985,
   423.4494,
   419.4294,
   415.4387,
   411.4772,
   407.5451,
   403.6423,
   399.7689,
   395.9249,
   392.1104,
   388.3253,
   384.5698,
   380.8437,
   377.1472,
   373.4801,
   369.8426,
   366.2345,
   362.6559,
   359.1067,
   355.587,
   352.0966,
   348.6355,
   345.2038,
   341.8013,
   338.4281,
   335.0839,
   331.7689,
   328.4828,
   325.2258,
   321.9976,
   318.7981,
   315.6274,
   312.4854,
   309.3718,
   306.2868,
   303.23,
   300.2015,
   297.2012,
   294.2289,
   291.2845,
   288.3679,
   285.479,
   282.6177,
   279.7838,
   276.9773,
   274.1979,
   271.4456,
   268.7202,
   266.0216,
   263.3497,
   260.7042,
   258.0851,
   255.4923,
   252.9254,
   250.3845,
   247.8694,
   245.3798,
   242.9157,
   238.0631,
   233.3104,
   228.6561,
   224.099,
   219.6377,
   215.2707,
   210.9967,
   206.8143,
   202.722,
   198.7184,
   194.802,
   190.9714,
   187.225,
   183.5614,
   179.9792,
   176.4769,
   173.0529,
   169.7058,
   166.4341,
   163.2364,
   160.1112,
   157.0571,
   154.0725,
   151.1562,
   148.3066,
   145.5223,
   142.8019,
   140.1441,
   137.5475,
   135.0107,
   132.5324,
   130.1113,
   127.746,
   125.4352,
   123.1778,
   120.9723,
   118.8177,
   116.7127,
   114.6561,
   112.6467,
   110.6834,
   108.7651,
   106.8905,
   105.0588,
   103.2687,
   101.5192,
   99.8093,
   98.13802,
   96.50435,
   94.90734,
   93.34604,
   91.81954,
   90.32693,
   88.86734,
   87.43991,
   86.0438,
   84.67821,
   83.34233,
   82.03539,
   80.75663,
   79.50532,
   78.28074,
   77.08219,
   75.909,
   73.63604,
   71.45679,
   69.36645,
   67.3605,
   65.43466,
   63.5849,
   61.80744,
   60.0987,
   58.45533,
   56.87416,
   55.35224,
   53.88678,
   52.47516,
   51.11491,
   49.80374,
   48.53946,
   47.32005,
   46.14358,
   45.00826,
   43.91238,
   42.85436,
   41.83268,
   40.84592,
   39.89274,
   38.97189,
   38.08214,
   37.22781,
   36.42011,
   35.65601,
   34.93211,
   34.24532,
   33.59285,
   32.97216,
   32.38094,
   31.8171,
   31.2787,
   30.2714,
   29.34673,
   28.49437,
   27.7056,
   26.97302,
   26.29036,
   25.65224,
   25.05402,
   24.49174,
   23.96194,
   23.46162,
   22.53925,
   21.70725,
   20.95205,
   20.26291,
   19.63121,
   19.04992,
   18.51327,
   18.01645,
   17.5554,
   17.12668,
   16.72732,
   16.35476,
   16.35476};
   graph = new TGraph(681,model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx4,model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy4);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4","Projection of B^{+} model",681,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetMinimum(14.71928);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetMaximum(1416.479);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]4);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[50] = {
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329};
   Double_t h_data_fy3002[50] = {
   32,
   17,
   27,
   18,
   24,
   41,
   47,
   43,
   36,
   52,
   74,
   62,
   96,
   106,
   143,
   207,
   283,
   374,
   529,
   703,
   799,
   973,
   1190,
   1265,
   1252,
   1221,
   1204,
   997,
   816,
   683,
   449,
   354,
   253,
   215,
   141,
   120,
   77,
   63,
   54,
   32,
   30,
   34,
   31,
   19,
   23,
   21,
   21,
   25,
   17,
   14};
   Double_t h_data_felx3002[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3002[50] = {
   5.627135,
   4.082184,
   5.163771,
   4.202887,
   4.864612,
   6.376898,
   6.831172,
   6.531834,
   5.971996,
   7.187836,
   8.582844,
   7.852713,
   9.780867,
   9.807764,
   11.46871,
   13.89618,
   16.33003,
   18.84554,
   22.50543,
   26.01886,
   27.77101,
   30.69695,
   34,
   35.07035,
   34.88714,
   34.44639,
   34.20231,
   31.07927,
   28.07009,
   25.63905,
   20.69552,
   18.32153,
   15.41383,
   14.1714,
   11.38486,
   10.46586,
   8.755868,
   7.916129,
   7.32564,
   5.627135,
   5.446522,
   5.802128,
   5.537565,
   4.320219,
   4.760717,
   4.545807,
   4.545807,
   4.966335,
   4.082184,
   3.6965};
   Double_t h_data_fehx3002[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3002[50] = {
   6.715753,
   5.203719,
   6.260244,
   5.321007,
   5.966932,
   7.455185,
   7.904289,
   7.608278,
   7.055545,
   8.257346,
   9.641101,
   8.916365,
   10.83201,
   10.80776,
   12.46871,
   14.89618,
   17.33003,
   19.84554,
   23.50543,
   27.01886,
   28.77101,
   31.69695,
   35,
   36.07035,
   35.88714,
   35.44639,
   35.20231,
   32.07927,
   29.07009,
   26.63905,
   21.69552,
   19.32153,
   16.41383,
   15.1714,
   12.38486,
   11.46586,
   9.812979,
   8.979274,
   8.39385,
   6.715753,
   6.538046,
   6.888101,
   6.627601,
   5.435196,
   5.865235,
   5.655182,
   5.655182,
   6.066589,
   5.203719,
   4.830381};
   grae = new TGraphAsymmErrors(50,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__Bc_DTF_M_Bc");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__Bc_DTF_M_Bc",100,5220,5340);
   Graph_h_data3002->SetMinimum(9.27315);
   Graph_h_data3002->SetMaximum(1430.147);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_5875410__2 = new TH1D("frame_5875410__2","",50,5230,5330);
   frame_5875410__2->SetMaximum(1400);
   frame_5875410__2->SetDirectory(0);
   frame_5875410__2->SetStats(0);
   frame_5875410__2->SetLineWidth(2);
   frame_5875410__2->SetMarkerStyle(20);
   frame_5875410__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{D}_{s}^{#font[122]{+}}#bar{#font[12]{D}}#kern[-0.02]{^{0}}) [MeV/#font[12]{c}^{2}]");
   frame_5875410__2->GetXaxis()->SetNdivisions(505);
   frame_5875410__2->GetXaxis()->SetLabelFont(132);
   frame_5875410__2->GetXaxis()->SetLabelOffset(0.01);
   frame_5875410__2->GetXaxis()->SetLabelSize(0.06);
   frame_5875410__2->GetXaxis()->SetTitleSize(0.072);
   frame_5875410__2->GetXaxis()->SetTitleOffset(0.95);
   frame_5875410__2->GetXaxis()->SetTitleFont(132);
   frame_5875410__2->GetYaxis()->SetTitle("Candidates / (2 MeV/#font[12]{c}^{2})");
   frame_5875410__2->GetYaxis()->SetLabelFont(132);
   frame_5875410__2->GetYaxis()->SetLabelOffset(0.01);
   frame_5875410__2->GetYaxis()->SetLabelSize(0.06);
   frame_5875410__2->GetYaxis()->SetTitleSize(0.072);
   frame_5875410__2->GetYaxis()->SetTitleOffset(0.95);
   frame_5875410__2->GetYaxis()->SetTitleFont(132);
   frame_5875410__2->GetZaxis()->SetLabelFont(132);
   frame_5875410__2->GetZaxis()->SetLabelSize(0.06);
   frame_5875410__2->GetZaxis()->SetTitleSize(0.072);
   frame_5875410__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5875410__2->GetZaxis()->SetTitleFont(132);
   frame_5875410__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.62,0.6,0.92,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model","Total fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("cbTot","#font[12]{B}^{+}#rightarrow #font[12]{D}_{s}^{#font[122]{+}}#bar{#font[12]{D}}#kern[-0.02]{^{0}}","l");
   entry->SetLineColor(7);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg_model","Combinatorial","l");
   entry->SetLineColor(8);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg_KKpiD0","#font[12]{B}^{+}#rightarrow #font[12]{K}^{+}#font[12]{K}^{#font[122]{-}}#pi^{+}#bar{#font[12]{D}}#kern[-0.02]{^{0}}","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(3);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> Fig2c.C <==
void ACP_mass_fit_2011_12_Bm_KKpi_Kpipipi_RS()
{
//=========Macro generated from canvas: c/c
//=========  (Mon Apr  9 13:32:27 2018) by ROOT version 6.12/06
   TCanvas *c = new TCanvas("c", "c",0,0,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(5212.716,-162.0253,5336.173,850.6329);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.14);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.16);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   
   TH1D *frame_6c30d30__1 = new TH1D("frame_6c30d30__1","",50,5230,5330);
   frame_6c30d30__1->SetMaximum(800);
   frame_6c30d30__1->SetDirectory(0);
   frame_6c30d30__1->SetStats(0);
   frame_6c30d30__1->SetLineWidth(2);
   frame_6c30d30__1->SetMarkerStyle(20);
   frame_6c30d30__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{D}_{s}^{#font[122]{-}}#font[12]{D}^{0}) [MeV/#font[12]{c}^{2}]");
   frame_6c30d30__1->GetXaxis()->SetNdivisions(505);
   frame_6c30d30__1->GetXaxis()->SetLabelFont(132);
   frame_6c30d30__1->GetXaxis()->SetLabelOffset(0.01);
   frame_6c30d30__1->GetXaxis()->SetLabelSize(0.06);
   frame_6c30d30__1->GetXaxis()->SetTitleSize(0.072);
   frame_6c30d30__1->GetXaxis()->SetTitleOffset(0.95);
   frame_6c30d30__1->GetXaxis()->SetTitleFont(132);
   frame_6c30d30__1->GetYaxis()->SetTitle("Candidates / (2 MeV/#font[12]{c}^{2})");
   frame_6c30d30__1->GetYaxis()->SetLabelFont(132);
   frame_6c30d30__1->GetYaxis()->SetLabelOffset(0.01);
   frame_6c30d30__1->GetYaxis()->SetLabelSize(0.06);
   frame_6c30d30__1->GetYaxis()->SetTitleSize(0.072);
   frame_6c30d30__1->GetYaxis()->SetTitleOffset(0.95);
   frame_6c30d30__1->GetYaxis()->SetTitleFont(132);
   frame_6c30d30__1->GetZaxis()->SetLabelFont(132);
   frame_6c30d30__1->GetZaxis()->SetLabelSize(0.06);
   frame_6c30d30__1->GetZaxis()->SetTitleSize(0.072);
   frame_6c30d30__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6c30d30__1->GetZaxis()->SetTitleFont(132);
   frame_6c30d30__1->Draw("FUNC");
   
   Double_t h_data_fx3001[50] = {
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329};
   Double_t h_data_fy3001[50] = {
   29,
   20,
   18,
   21,
   19,
   29,
   26,
   34,
   36,
   33,
   52,
   55,
   60,
   71,
   98,
   156,
   171,
   207,
   275,
   368,
   452,
   537,
   624,
   693,
   674,
   663,
   597,
   501,
   442,
   348,
   277,
   198,
   157,
   113,
   89,
   69,
   48,
   42,
   46,
   29,
   23,
   23,
   21,
   18,
   19,
   22,
   15,
   17,
   20,
   16};
   Double_t h_data_felx3001[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3001[50] = {
   5.353932,
   4.434448,
   4.202887,
   4.545807,
   4.320219,
   5.353932,
   5.066015,
   5.802128,
   5.971996,
   5.715302,
   7.187836,
   7.39358,
   7.724317,
   8.406258,
   9.882579,
   12,
   12.58625,
   13.89618,
   16.09066,
   18.68984,
   20.76617,
   22.67865,
   24.485,
   25.82964,
   25.46632,
   25.25364,
   23.9387,
   21.88861,
   20.52974,
   18.16146,
   16.15083,
   13.58013,
   12.03994,
   10.1419,
   9.416226,
   8.286444,
   6.903979,
   6.454831,
   6.757581,
   5.353932,
   4.760717,
   4.760717,
   4.545807,
   4.202887,
   4.320219,
   4.654502,
   3.82938,
   4.082184,
   4.434448,
   3.957801};
   Double_t h_data_fehx3001[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3001[50] = {
   6.44702,
   5.546519,
   5.321007,
   5.655182,
   5.435196,
   6.44702,
   6.164324,
   6.888101,
   7.055545,
   6.802567,
   8.257346,
   8.461166,
   8.789023,
   9.465736,
   10.93319,
   13,
   13.58625,
   14.89618,
   17.09066,
   19.68984,
   21.76617,
   23.67865,
   25.485,
   26.82964,
   26.46632,
   26.25364,
   24.9387,
   22.88861,
   21.52974,
   19.16146,
   17.15083,
   14.58013,
   13.03994,
   11.1419,
   10.46934,
   9.346779,
   7.97633,
   7.53218,
   7.831489,
   6.44702,
   5.865235,
   5.865235,
   5.655182,
   5.321007,
   5.435196,
   5.761366,
   4.958738,
   5.203719,
   5.546519,
   5.083066};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__Bc_DTF_M_Bc");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__Bc_DTF_M_Bc",100,5220,5340);
   Graph_h_data3001->SetMinimum(10.05356);
   Graph_h_data3001->SetMaximum(790.6955);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetLineWidth(2);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx1[671] = {
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5235.5,
   5236,
   5236.5,
   5237,
   5237.5,
   5238,
   5238.5,
   5239,
   5239.5,
   5240,
   5240.5,
   5241,
   5241.5,
   5242,
   5242.5,
   5243,
   5243.5,
   5244,
   5244.5,
   5244.75,
   5245,
   5245.25,
   5245.5,
   5245.75,
   5246,
   5246.25,
   5246.5,
   5246.75,
   5247,
   5247.25,
   5247.5,
   5247.75,
   5248,
   5248.25,
   5248.5,
   5248.75,
   5249,
   5249.25,
   5249.5,
   5249.75,
   5250,
   5250.25,
   5250.5,
   5250.75,
   5251,
   5251.25,
   5251.5,
   5251.75,
   5252,
   5252.25,
   5252.5,
   5252.75,
   5253,
   5253.25,
   5253.5,
   5253.75,
   5254,
   5254.25,
   5254.5,
   5254.75,
   5255,
   5255.25,
   5255.375,
   5255.5,
   5255.625,
   5255.75,
   5255.875,
   5256,
   5256.125,
   5256.25,
   5256.375,
   5256.5,
   5256.625,
   5256.75,
   5256.875,
   5257,
   5257.125,
   5257.25,
   5257.375,
   5257.5,
   5257.625,
   5257.75,
   5257.875,
   5258,
   5258.125,
   5258.25,
   5258.375,
   5258.5,
   5258.625,
   5258.75,
   5258.875,
   5259,
   5259.125,
   5259.25,
   5259.375,
   5259.5,
   5259.625,
   5259.75,
   5259.875,
   5260,
   5260.125,
   5260.25,
   5260.375,
   5260.5,
   5260.625,
   5260.75,
   5260.875,
   5261,
   5261.125,
   5261.25,
   5261.312,
   5261.375,
   5261.438,
   5261.5,
   5261.562,
   5261.625,
   5261.688,
   5261.75,
   5261.812,
   5261.875,
   5261.938,
   5262,
   5262.062,
   5262.125,
   5262.188,
   5262.25,
   5262.312,
   5262.375,
   5262.438,
   5262.5,
   5262.562,
   5262.625,
   5262.688,
   5262.75,
   5262.812,
   5262.875,
   5262.938,
   5263,
   5263.062,
   5263.125,
   5263.188,
   5263.25,
   5263.312,
   5263.375,
   5263.438,
   5263.5,
   5263.562,
   5263.625,
   5263.688,
   5263.75,
   5263.812,
   5263.875,
   5263.938,
   5264,
   5264.062,
   5264.125,
   5264.188,
   5264.25,
   5264.312,
   5264.375,
   5264.438,
   5264.5,
   5264.562,
   5264.625,
   5264.688,
   5264.75,
   5264.812,
   5264.875,
   5264.938,
   5265,
   5265.062,
   5265.125,
   5265.188,
   5265.25,
   5265.312,
   5265.375,
   5265.438,
   5265.5,
   5265.562,
   5265.625,
   5265.688,
   5265.75,
   5265.812,
   5265.875,
   5265.938,
   5266,
   5266.062,
   5266.125,
   5266.188,
   5266.25,
   5266.375,
   5266.5,
   5266.625,
   5266.75,
   5266.875,
   5267,
   5267.125,
   5267.25,
   5267.375,
   5267.5,
   5267.625,
   5267.75,
   5267.875,
   5268,
   5268.125,
   5268.25,
   5268.375,
   5268.5,
   5268.625,
   5268.75,
   5268.875,
   5269,
   5269.125,
   5269.25,
   5269.375,
   5269.5,
   5269.625,
   5269.75,
   5270,
   5270.5,
   5270.75,
   5271,
   5271.125,
   5271.25,
   5271.375,
   5271.5,
   5271.625,
   5271.75,
   5271.875,
   5272,
   5272.125,
   5272.25,
   5272.375,
   5272.5,
   5272.625,
   5272.75,
   5272.875,
   5272.938,
   5273,
   5273.062,
   5273.125,
   5273.188,
   5273.25,
   5273.312,
   5273.375,
   5273.438,
   5273.5,
   5273.562,
   5273.625,
   5273.688,
   5273.75,
   5273.812,
   5273.875,
   5273.938,
   5274,
   5274.062,
   5274.125,
   5274.188,
   5274.25,
   5274.312,
   5274.375,
   5274.438,
   5274.5,
   5274.562,
   5274.625,
   5274.688,
   5274.75,
   5274.812,
   5274.875,
   5274.938,
   5275,
   5275.062,
   5275.125,
   5275.188,
   5275.25,
   5275.312,
   5275.375,
   5275.438,
   5275.5,
   5275.562,
   5275.625,
   5275.688,
   5275.75,
   5275.812,
   5275.875,
   5275.938,
   5276,
   5276.062,
   5276.125,
   5276.188,
   5276.25,
   5276.312,
   5276.375,
   5276.438,
   5276.5,
   5276.562,
   5276.625,
   5276.688,
   5276.75,
   5276.812,
   5276.875,
   5276.938,
   5277,
   5277.062,
   5277.125,
   5277.188,
   5277.25,
   5277.312,
   5277.375,
   5277.438,
   5277.5,
   5277.562,
   5277.625,
   5277.688,
   5277.75,
   5277.812,
   5277.875,
   5277.938,
   5278,
   5278.062,
   5278.125,
   5278.188,
   5278.25,
   5278.312,
   5278.375,
   5278.438,
   5278.5,
   5278.562,
   5278.625,
   5278.688,
   5278.75,
   5278.812,
   5278.875,
   5278.938,
   5279,
   5279.062,
   5279.125,
   5279.188,
   5279.25,
   5279.312,
   5279.375,
   5279.438,
   5279.5,
   5279.562,
   5279.625,
   5279.688,
   5279.75,
   5279.812,
   5279.875,
   5279.938,
   5280,
   5280.062,
   5280.125,
   5280.188,
   5280.25,
   5280.312,
   5280.375,
   5280.438,
   5280.5,
   5280.562,
   5280.625,
   5280.688,
   5280.75,
   5280.812,
   5280.875,
   5280.938,
   5281,
   5281.062,
   5281.125,
   5281.188,
   5281.25,
   5281.312,
   5281.375,
   5281.438,
   5281.5,
   5281.562,
   5281.625,
   5281.688,
   5281.75,
   5281.812,
   5281.875,
   5281.938,
   5282,
   5282.062,
   5282.125,
   5282.188,
   5282.25,
   5282.312,
   5282.375,
   5282.438,
   5282.5,
   5282.562,
   5282.625,
   5282.688,
   5282.75,
   5282.812,
   5282.875,
   5282.938,
   5283,
   5283.062,
   5283.125,
   5283.188,
   5283.25,
   5283.312,
   5283.375,
   5283.438,
   5283.5,
   5283.562,
   5283.625,
   5283.688,
   5283.75,
   5283.812,
   5283.875,
   5283.938,
   5284,
   5284.062,
   5284.125,
   5284.188,
   5284.25,
   5284.312,
   5284.375,
   5284.438,
   5284.5,
   5284.562,
   5284.625,
   5284.688,
   5284.75,
   5284.875,
   5285,
   5285.125,
   5285.25,
   5285.375,
   5285.5,
   5285.625,
   5285.75,
   5285.875,
   5286,
   5286.125,
   5286.25,
   5286.375,
   5286.5,
   5286.75,
   5287,
   5287.5,
   5287.75,
   5288,
   5288.125,
   5288.25,
   5288.375,
   5288.5,
   5288.625,
   5288.75,
   5288.875,
   5289,
   5289.125,
   5289.25,
   5289.375,
   5289.5,
   5289.625,
   5289.75,
   5289.875,
   5290,
   5290.125,
   5290.25,
   5290.375,
   5290.5,
   5290.625,
   5290.75,
   5290.875,
   5291,
   5291.125,
   5291.25,
   5291.312,
   5291.375,
   5291.438,
   5291.5,
   5291.562,
   5291.625,
   5291.688,
   5291.75,
   5291.812,
   5291.875,
   5291.938,
   5292,
   5292.062,
   5292.125,
   5292.188,
   5292.25,
   5292.312,
   5292.375,
   5292.438,
   5292.5,
   5292.562,
   5292.625,
   5292.688,
   5292.75,
   5292.812,
   5292.875,
   5292.938,
   5293,
   5293.062,
   5293.125,
   5293.188,
   5293.25,
   5293.312,
   5293.375,
   5293.438,
   5293.5,
   5293.562,
   5293.625,
   5293.688,
   5293.75,
   5293.812,
   5293.875,
   5293.938,
   5294,
   5294.062,
   5294.125,
   5294.188,
   5294.25,
   5294.312,
   5294.375,
   5294.438,
   5294.5,
   5294.562,
   5294.625,
   5294.688,
   5294.75,
   5294.812,
   5294.875,
   5294.938,
   5295,
   5295.062,
   5295.125,
   5295.188,
   5295.25,
   5295.312,
   5295.375,
   5295.5,
   5295.625,
   5295.75,
   5295.875,
   5296,
   5296.125,
   5296.25,
   5296.375,
   5296.5,
   5296.625,
   5296.75,
   5296.875,
   5297,
   5297.125,
   5297.25,
   5297.375,
   5297.5,
   5297.625,
   5297.75,
   5297.875,
   5298,
   5298.125,
   5298.25,
   5298.375,
   5298.5,
   5298.625,
   5298.75,
   5298.875,
   5299,
   5299.125,
   5299.25,
   5299.375,
   5299.5,
   5299.625,
   5299.75,
   5299.875,
   5300,
   5300.125,
   5300.25,
   5300.375,
   5300.5,
   5300.625,
   5300.75,
   5300.875,
   5301,
   5301.125,
   5301.25,
   5301.375,
   5301.5,
   5301.625,
   5301.75,
   5301.875,
   5302,
   5302.125,
   5302.25,
   5302.375,
   5302.5,
   5302.625,
   5302.75,
   5302.875,
   5303,
   5303.125,
   5303.25,
   5303.375,
   5303.5,
   5303.625,
   5303.75,
   5303.875,
   5304,
   5304.125,
   5304.25,
   5304.375,
   5304.5,
   5304.625,
   5304.75,
   5304.875,
   5305,
   5305.125,
   5305.25,
   5305.375,
   5305.5,
   5305.75,
   5306,
   5306.25,
   5306.5,
   5306.75,
   5307,
   5307.25,
   5307.5,
   5307.75,
   5308,
   5308.25,
   5308.5,
   5308.75,
   5309,
   5309.25,
   5309.5,
   5309.75,
   5310,
   5310.25,
   5310.5,
   5311,
   5311.5,
   5312,
   5312.5,
   5313,
   5313.5,
   5314,
   5314.5,
   5315,
   5315.5,
   5316,
   5316.5,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy1[671] = {
   3.0841,
   3.278191,
   3.497066,
   3.745327,
   4.028464,
   4.352989,
   4.533124,
   4.726589,
   4.934556,
   5.158289,
   5.399155,
   5.658624,
   5.938277,
   6.239812,
   6.565049,
   6.915937,
   7.294558,
   7.703132,
   8.144025,
   8.61975,
   9.132978,
   9.686539,
   10.28343,
   10.9268,
   11.62001,
   11.9864,
   12.36657,
   12.76101,
   13.17018,
   13.5946,
   14.03475,
   14.49115,
   14.96435,
   15.45487,
   15.96329,
   16.49016,
   17.03607,
   17.60162,
   18.18742,
   18.7941,
   19.4223,
   20.07268,
   20.74592,
   21.4427,
   22.16374,
   22.90977,
   23.68153,
   24.4798,
   25.30536,
   26.15903,
   27.04164,
   27.95406,
   28.89717,
   29.87191,
   30.87922,
   31.92009,
   32.99554,
   34.10663,
   35.25448,
   36.44024,
   37.66511,
   38.93036,
   40.23732,
   41.58737,
   42.982,
   44.42274,
   45.91124,
   47.44925,
   48.23739,
   49.03862,
   49.85318,
   50.68133,
   51.52335,
   52.3795,
   53.25009,
   54.1354,
   55.03576,
   55.95148,
   56.88289,
   57.83035,
   58.79422,
   59.77487,
   60.77271,
   61.78812,
   62.82156,
   63.87345,
   64.94427,
   66.0345,
   67.14466,
   68.27526,
   69.42688,
   70.60009,
   71.79551,
   73.01377,
   74.25556,
   75.52158,
   76.81257,
   78.12932,
   79.47265,
   80.84343,
   82.24257,
   83.67104,
   85.12985,
   86.62008,
   88.14286,
   89.6994,
   91.29095,
   92.91887,
   94.58458,
   96.28959,
   98.0355,
   99.82401,
   101.6569,
   103.5362,
   105.4638,
   107.442,
   108.4507,
   109.473,
   110.5091,
   111.5594,
   112.6242,
   113.7038,
   114.7986,
   115.909,
   117.0353,
   118.178,
   119.3374,
   120.514,
   121.7083,
   122.9206,
   124.1515,
   125.4014,
   126.6709,
   127.9604,
   129.2706,
   130.6019,
   131.955,
   133.3305,
   134.7289,
   136.151,
   137.5975,
   139.0689,
   140.5662,
   142.086,
   143.6197,
   145.1671,
   146.7281,
   148.3029,
   149.8913,
   151.4936,
   153.1097,
   154.7396,
   156.3835,
   158.0412,
   159.7129,
   161.3986,
   163.0983,
   164.812,
   166.5397,
   168.2815,
   170.0374,
   171.8073,
   173.5914,
   175.3896,
   177.2019,
   179.0283,
   180.8689,
   182.7236,
   184.5924,
   186.4754,
   188.3724,
   190.2836,
   192.2089,
   194.1483,
   196.1017,
   198.0692,
   200.0507,
   202.0463,
   204.0558,
   206.0792,
   208.1166,
   210.1678,
   212.2329,
   214.3118,
   216.4044,
   218.5107,
   220.6307,
   222.7643,
   224.9115,
   227.0721,
   229.2462,
   231.4336,
   233.6344,
   235.8483,
   238.0754,
   240.3156,
   244.8348,
   249.4053,
   254.0263,
   258.697,
   263.4167,
   268.1843,
   272.9989,
   277.8596,
   282.7653,
   287.7148,
   292.707,
   297.7406,
   302.8143,
   307.9269,
   313.0769,
   318.2628,
   323.4832,
   328.7365,
   334.021,
   339.335,
   344.677,
   350.045,
   355.4372,
   360.8517,
   366.2866,
   371.7399,
   377.2096,
   382.6935,
   393.6955,
   415.773,
   426.8112,
   437.8228,
   443.3124,
   448.7877,
   454.2461,
   459.685,
   465.1017,
   470.4936,
   475.8578,
   481.1918,
   486.4927,
   491.7578,
   496.9843,
   502.1694,
   507.3104,
   512.4044,
   517.4486,
   519.9512,
   522.4403,
   524.9155,
   527.3766,
   529.8232,
   532.2548,
   534.6712,
   537.0721,
   539.457,
   541.8257,
   544.1778,
   546.5129,
   548.8307,
   551.1308,
   553.413,
   555.6769,
   557.9222,
   560.1484,
   562.3554,
   564.5426,
   566.71,
   568.857,
   570.9833,
   573.0887,
   575.1729,
   577.2354,
   579.276,
   581.2944,
   583.2903,
   585.2633,
   587.2131,
   589.1395,
   591.0421,
   592.9207,
   594.7749,
   596.6044,
   598.409,
   600.1884,
   601.9423,
   603.6703,
   605.3723,
   607.048,
   608.697,
   610.3192,
   611.9143,
   613.4819,
   615.0219,
   616.534,
   618.018,
   619.4736,
   620.9005,
   622.2986,
   623.6676,
   625.0073,
   626.3175,
   627.5979,
   628.8483,
   630.0686,
   631.2585,
   632.4179,
   633.5465,
   634.6441,
   635.7106,
   636.7459,
   637.7496,
   638.7217,
   639.6619,
   640.5702,
   641.4464,
   642.2903,
   643.1018,
   643.8807,
   644.627,
   645.3404,
   646.021,
   646.6685,
   647.2828,
   647.8639,
   648.4116,
   648.9259,
   649.4066,
   649.8538,
   650.2672,
   650.6469,
   650.9927,
   651.3047,
   651.5827,
   651.8268,
   652.0368,
   652.2128,
   652.3546,
   652.4624,
   652.536,
   652.5754,
   652.5807,
   652.5519,
   652.4889,
   652.3917,
   652.2605,
   652.0951,
   651.8956,
   651.6622,
   651.3947,
   651.0932,
   650.7579,
   650.3887,
   649.9858,
   649.5491,
   649.0788,
   648.5749,
   648.0375,
   647.4668,
   646.8628,
   646.2256,
   645.5553,
   644.852,
   644.116,
   643.3471,
   642.5457,
   641.7119,
   640.8457,
   639.9474,
   639.017,
   638.0548,
   637.0609,
   636.0355,
   634.9786,
   633.8906,
   632.7716,
   631.6218,
   630.4414,
   629.2305,
   627.9894,
   626.7183,
   625.4173,
   624.0868,
   622.7268,
   621.3378,
   619.9197,
   618.473,
   616.9979,
   615.4945,
   613.9631,
   612.404,
   610.8174,
   609.2037,
   607.5629,
   605.8955,
   604.2016,
   602.4816,
   600.7357,
   598.9643,
   597.1675,
   595.3456,
   593.4991,
   591.6281,
   589.7329,
   587.8138,
   585.8713,
   583.9054,
   581.9166,
   579.9052,
   577.8714,
   575.8157,
   573.7382,
   571.6394,
   569.5195,
   567.3788,
   565.2178,
   563.0367,
   560.8358,
   558.6155,
   556.3761,
   554.118,
   551.8415,
   549.5468,
   547.2345,
   544.9047,
   542.5579,
   540.1943,
   537.8144,
   535.4184,
   533.0068,
   530.5798,
   528.1379,
   525.6813,
   523.2104,
   520.7256,
   518.2271,
   515.7154,
   510.6537,
   505.5432,
   500.3867,
   495.187,
   489.9469,
   484.6692,
   479.3566,
   474.0118,
   468.6378,
   463.237,
   457.8123,
   452.3664,
   446.9019,
   441.4214,
   430.4228,
   419.3912,
   397.3076,
   386.2936,
   375.3223,
   369.858,
   364.4108,
   358.9827,
   353.5756,
   348.1916,
   342.8324,
   337.4998,
   332.1958,
   326.9218,
   321.6797,
   316.4711,
   311.2974,
   306.1601,
   301.0608,
   296.0007,
   290.9812,
   286.0036,
   281.0691,
   276.1788,
   271.3339,
   266.5353,
   261.7841,
   257.0813,
   252.4276,
   247.8239,
   243.271,
   241.0138,
   238.7696,
   236.5385,
   234.3204,
   232.1156,
   229.924,
   227.7458,
   225.581,
   223.4296,
   221.2918,
   219.1676,
   217.057,
   214.9601,
   212.8769,
   210.8076,
   208.752,
   206.7104,
   204.6826,
   202.6688,
   200.6689,
   198.683,
   196.7112,
   194.7534,
   192.8096,
   190.88,
   188.9644,
   187.0629,
   185.1756,
   183.3024,
   181.4433,
   179.5983,
   177.7675,
   175.9508,
   174.1483,
   172.3598,
   170.5855,
   168.8252,
   167.079,
   165.3469,
   163.6289,
   161.9249,
   160.2349,
   158.5588,
   156.8967,
   155.2486,
   153.6143,
   151.9939,
   150.3874,
   148.7946,
   147.2156,
   145.6504,
   144.0988,
   142.5608,
   141.0364,
   139.5256,
   138.0283,
   136.5444,
   135.074,
   133.6169,
   132.173,
   130.7425,
   129.3251,
   127.9209,
   126.5297,
   125.1515,
   123.7863,
   121.0946,
   118.4538,
   115.8637,
   113.3235,
   110.8327,
   108.3909,
   105.9973,
   103.6515,
   101.3528,
   99.10052,
   96.89414,
   94.733,
   92.61645,
   90.54386,
   88.51458,
   86.52794,
   84.5833,
   82.67999,
   80.81734,
   78.99469,
   77.21138,
   75.46672,
   73.76006,
   72.09073,
   70.45807,
   68.8614,
   67.30007,
   65.77342,
   64.28079,
   62.82154,
   61.39502,
   60.00058,
   58.63759,
   57.30542,
   56.00344,
   54.73103,
   53.48759,
   52.2725,
   51.08517,
   49.925,
   48.79142,
   47.68385,
   46.60171,
   45.54446,
   44.51153,
   43.50238,
   42.51649,
   41.55333,
   40.61237,
   39.69311,
   38.79505,
   37.91771,
   37.06059,
   36.22323,
   35.40516,
   34.60594,
   33.8251,
   33.06223,
   32.31689,
   31.58866,
   30.87713,
   30.1819,
   29.50259,
   28.8388,
   28.19016,
   27.55631,
   26.93688,
   26.33154,
   25.73993,
   25.16172,
   24.59678,
   24.04847,
   23.51766,
   23.0037,
   22.50599,
   22.02394,
   21.55696,
   21.10453,
   20.66611,
   20.24119,
   19.82929,
   19.04269,
   18.30276,
   17.60622,
   16.95003,
   16.33137,
   15.74763,
   15.19639,
   14.67542,
   14.18263,
   13.71611,
   13.27407,
   12.85486,
   12.45695,
   12.07894,
   11.7195,
   11.37741,
   11.05157,
   10.74092,
   10.44449,
   10.16139,
   9.631934,
   9.146604,
   8.700296,
   8.288614,
   7.907764,
   7.55447,
   7.22589,
   6.919561,
   6.633333,
   6.36533,
   6.113905,
   5.87761,
   5.655166,
   5.247414,
   4.882969,
   4.555656,
   4.26044,
   3.993163,
   3.750352,
   3.529078,
   3.326848,
   3.141528,
   2.971279,
   2.814507,
   2.536019,
   2.536019};
   TGraph *graph = new TGraph(671,model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx1,model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy1);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(7);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1","Projection of B^{+} model",671,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMinimum(2.282417);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMaximum(717.5852);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]1);
   
   graph->Draw("l");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx2[94] = {
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5236,
   5237,
   5238,
   5239,
   5240,
   5241,
   5242,
   5243,
   5244,
   5245,
   5246,
   5247,
   5248,
   5249,
   5250,
   5251,
   5252,
   5253,
   5254,
   5255,
   5256,
   5257,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5271,
   5272,
   5273,
   5274,
   5275,
   5276,
   5277,
   5278,
   5279,
   5280,
   5281,
   5282,
   5283,
   5284,
   5285,
   5286,
   5287,
   5288,
   5289,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5303,
   5304,
   5305,
   5306,
   5307,
   5308,
   5309,
   5310,
   5311,
   5312,
   5313,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy2[94] = {
   15.66954,
   15.63577,
   15.60208,
   15.56846,
   15.53492,
   15.50144,
   15.46804,
   15.43471,
   15.40145,
   15.36827,
   15.33515,
   15.30211,
   15.26914,
   15.23623,
   15.2034,
   15.17064,
   15.13796,
   15.10534,
   15.07279,
   15.04031,
   15.0079,
   14.97556,
   14.9433,
   14.9111,
   14.87897,
   14.84691,
   14.81492,
   14.78299,
   14.75114,
   14.71935,
   14.68764,
   14.65599,
   14.62441,
   14.5929,
   14.56145,
   14.53008,
   14.49877,
   14.46753,
   14.43635,
   14.40525,
   14.37421,
   14.34323,
   14.31233,
   14.28149,
   14.25072,
   14.22001,
   14.18937,
   14.15879,
   14.12828,
   14.09784,
   14.06746,
   14.03715,
   14.00691,
   13.97672,
   13.94661,
   13.91656,
   13.88657,
   13.85665,
   13.82679,
   13.797,
   13.76727,
   13.7376,
   13.708,
   13.67846,
   13.64899,
   13.61958,
   13.59023,
   13.56095,
   13.53173,
   13.50257,
   13.47348,
   13.44445,
   13.41548,
   13.38657,
   13.35772,
   13.32894,
   13.30022,
   13.27156,
   13.24297,
   13.21443,
   13.18596,
   13.15754,
   13.12919,
   13.1009,
   13.07267,
   13.0164,
   12.96036,
   12.90457,
   12.84902,
   12.79371,
   12.73863,
   12.68379,
   12.62919,
   12.62919};
   graph = new TGraph(94,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx2,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy2);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2","Projection of B^{+} model",100,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMinimum(12.32516);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMaximum(15.97357);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]2);
   
   graph->Draw("l");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx3[462] = {
   5230,
   5230.25,
   5230.5,
   5230.75,
   5231,
   5231.25,
   5231.5,
   5231.75,
   5232,
   5232.25,
   5232.5,
   5232.75,
   5233,
   5233.25,
   5233.5,
   5233.75,
   5234,
   5234.25,
   5234.5,
   5234.75,
   5235,
   5235.25,
   5235.5,
   5235.75,
   5236,
   5236.25,
   5236.5,
   5236.75,
   5237,
   5237.25,
   5237.5,
   5237.75,
   5238,
   5238.25,
   5238.5,
   5238.75,
   5239,
   5239.25,
   5239.5,
   5239.75,
   5240,
   5240.25,
   5240.5,
   5240.75,
   5241,
   5241.25,
   5241.5,
   5241.75,
   5242,
   5242.25,
   5242.5,
   5242.75,
   5243,
   5243.25,
   5243.5,
   5243.75,
   5244,
   5244.25,
   5244.5,
   5244.75,
   5245,
   5245.25,
   5245.5,
   5245.75,
   5246,
   5246.25,
   5246.5,
   5246.75,
   5247,
   5247.25,
   5247.5,
   5247.75,
   5248,
   5248.25,
   5248.5,
   5248.75,
   5249,
   5249.25,
   5249.5,
   5250,
   5250.5,
   5251,
   5251.5,
   5252,
   5252.5,
   5253,
   5254,
   5254.5,
   5255,
   5255.5,
   5256,
   5256.5,
   5257,
   5257.25,
   5257.5,
   5257.75,
   5258,
   5258.25,
   5258.5,
   5258.75,
   5259,
   5259.25,
   5259.5,
   5259.75,
   5260,
   5260.25,
   5260.5,
   5260.75,
   5261,
   5261.25,
   5261.5,
   5261.75,
   5262,
   5262.25,
   5262.5,
   5262.75,
   5263,
   5263.25,
   5263.5,
   5263.75,
   5264,
   5264.25,
   5264.5,
   5264.75,
   5265,
   5265.25,
   5265.5,
   5265.75,
   5266,
   5266.25,
   5266.5,
   5266.75,
   5267,
   5267.25,
   5267.375,
   5267.5,
   5267.625,
   5267.75,
   5267.875,
   5268,
   5268.125,
   5268.25,
   5268.375,
   5268.5,
   5268.625,
   5268.75,
   5268.875,
   5269,
   5269.125,
   5269.25,
   5269.375,
   5269.5,
   5269.625,
   5269.75,
   5269.875,
   5270,
   5270.125,
   5270.25,
   5270.375,
   5270.5,
   5270.625,
   5270.75,
   5270.875,
   5271,
   5271.125,
   5271.25,
   5271.375,
   5271.5,
   5271.625,
   5271.75,
   5271.875,
   5272,
   5272.125,
   5272.25,
   5272.375,
   5272.5,
   5272.625,
   5272.75,
   5272.875,
   5273,
   5273.125,
   5273.25,
   5273.375,
   5273.5,
   5273.625,
   5273.75,
   5273.875,
   5274,
   5274.125,
   5274.25,
   5274.375,
   5274.5,
   5274.625,
   5274.75,
   5274.875,
   5275,
   5275.125,
   5275.25,
   5275.375,
   5275.5,
   5275.625,
   5275.75,
   5275.875,
   5276,
   5276.125,
   5276.25,
   5276.375,
   5276.5,
   5276.625,
   5276.75,
   5276.875,
   5277,
   5277.125,
   5277.25,
   5277.375,
   5277.5,
   5277.625,
   5277.75,
   5277.875,
   5278,
   5278.125,
   5278.25,
   5278.375,
   5278.5,
   5278.625,
   5278.75,
   5278.875,
   5279,
   5279.125,
   5279.25,
   5279.375,
   5279.5,
   5279.625,
   5279.75,
   5279.875,
   5280,
   5280.125,
   5280.25,
   5280.375,
   5280.5,
   5280.625,
   5280.75,
   5280.875,
   5281,
   5281.125,
   5281.25,
   5281.375,
   5281.5,
   5281.625,
   5281.75,
   5281.875,
   5282,
   5282.125,
   5282.25,
   5282.375,
   5282.5,
   5282.625,
   5282.75,
   5282.875,
   5283,
   5283.125,
   5283.25,
   5283.375,
   5283.5,
   5283.625,
   5283.75,
   5283.875,
   5284,
   5284.125,
   5284.25,
   5284.375,
   5284.5,
   5284.625,
   5284.75,
   5284.875,
   5285,
   5285.125,
   5285.25,
   5285.375,
   5285.5,
   5285.625,
   5285.75,
   5285.875,
   5286,
   5286.125,
   5286.25,
   5286.375,
   5286.5,
   5286.625,
   5286.75,
   5286.875,
   5287,
   5287.125,
   5287.25,
   5287.375,
   5287.5,
   5287.625,
   5287.75,
   5287.875,
   5288,
   5288.125,
   5288.25,
   5288.375,
   5288.5,
   5288.625,
   5288.75,
   5288.875,
   5289,
   5289.125,
   5289.25,
   5289.375,
   5289.5,
   5289.625,
   5289.75,
   5289.875,
   5290,
   5290.125,
   5290.25,
   5290.375,
   5290.5,
   5290.75,
   5291,
   5291.25,
   5291.5,
   5291.75,
   5292,
   5292.25,
   5292.5,
   5292.75,
   5293,
   5293.25,
   5293.5,
   5293.75,
   5294,
   5294.25,
   5294.5,
   5294.75,
   5295,
   5295.25,
   5295.5,
   5295.75,
   5296,
   5296.25,
   5296.5,
   5296.75,
   5297,
   5297.25,
   5297.5,
   5297.75,
   5298,
   5298.25,
   5298.5,
   5298.75,
   5299,
   5299.25,
   5299.5,
   5299.75,
   5300,
   5300.25,
   5300.5,
   5301,
   5301.5,
   5302,
   5302.5,
   5303,
   5304,
   5305,
   5305.5,
   5306,
   5306.5,
   5307,
   5307.5,
   5308,
   5308.25,
   5308.5,
   5308.75,
   5309,
   5309.25,
   5309.5,
   5309.75,
   5310,
   5310.25,
   5310.5,
   5310.75,
   5311,
   5311.25,
   5311.5,
   5311.75,
   5312,
   5312.25,
   5312.5,
   5312.75,
   5313,
   5313.25,
   5313.5,
   5313.75,
   5314,
   5314.25,
   5314.5,
   5314.75,
   5315,
   5315.25,
   5315.5,
   5315.75,
   5316,
   5316.25,
   5316.5,
   5316.75,
   5317,
   5317.25,
   5317.5,
   5317.75,
   5318,
   5318.25,
   5318.5,
   5318.75,
   5319,
   5319.25,
   5319.5,
   5319.75,
   5320,
   5320.25,
   5320.5,
   5320.75,
   5321,
   5321.25,
   5321.5,
   5321.75,
   5322,
   5322.25,
   5322.5,
   5322.75,
   5323,
   5323.25,
   5323.5,
   5323.75,
   5324,
   5324.25,
   5324.5,
   5324.75,
   5325,
   5325.25,
   5325.5,
   5325.75,
   5326,
   5326.25,
   5326.5,
   5326.75,
   5327,
   5327.25,
   5327.5,
   5327.75,
   5328,
   5328.25,
   5328.5,
   5328.75,
   5329,
   5329.25,
   5329.5,
   5329.75,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy3[462] = {
   1.290126,
   1.315082,
   1.340388,
   1.366047,
   1.392059,
   1.418428,
   1.445154,
   1.472238,
   1.499683,
   1.527488,
   1.555656,
   1.584188,
   1.613084,
   1.642346,
   1.671974,
   1.701968,
   1.732331,
   1.763061,
   1.794161,
   1.825629,
   1.857466,
   1.889672,
   1.922247,
   1.955192,
   1.988506,
   2.022188,
   2.056238,
   2.090656,
   2.125441,
   2.160592,
   2.196108,
   2.231988,
   2.268231,
   2.304836,
   2.341801,
   2.379124,
   2.416805,
   2.454841,
   2.49323,
   2.53197,
   2.57106,
   2.610495,
   2.650275,
   2.690396,
   2.730856,
   2.771651,
   2.812779,
   2.854236,
   2.89602,
   2.938125,
   2.98055,
   3.02329,
   3.06634,
   3.109698,
   3.153358,
   3.197317,
   3.241569,
   3.286111,
   3.330936,
   3.376041,
   3.42142,
   3.467068,
   3.512978,
   3.559147,
   3.605567,
   3.652233,
   3.69914,
   3.74628,
   3.793647,
   3.841235,
   3.889037,
   3.937047,
   3.985257,
   4.03366,
   4.08225,
   4.131018,
   4.179957,
   4.22906,
   4.278319,
   4.377272,
   4.47675,
   4.576688,
   4.677014,
   4.777659,
   4.878548,
   4.979608,
   5.181926,
   5.283027,
   5.38398,
   5.484703,
   5.585111,
   5.685119,
   5.784639,
   5.834189,
   5.883585,
   5.932815,
   5.981868,
   6.030733,
   6.079399,
   6.127855,
   6.176089,
   6.22409,
   6.271846,
   6.319347,
   6.366582,
   6.413538,
   6.460204,
   6.50657,
   6.552624,
   6.598354,
   6.643749,
   6.688799,
   6.733491,
   6.777814,
   6.821758,
   6.865311,
   6.908462,
   6.951201,
   6.993515,
   7.035395,
   7.076828,
   7.117805,
   7.158315,
   7.198347,
   7.237891,
   7.276935,
   7.31547,
   7.353486,
   7.390971,
   7.427917,
   7.464312,
   7.500148,
   7.535414,
   7.570101,
   7.587224,
   7.604199,
   7.621024,
   7.637699,
   7.654221,
   7.670591,
   7.686807,
   7.702867,
   7.718771,
   7.734518,
   7.750106,
   7.765534,
   7.780802,
   7.795907,
   7.81085,
   7.825629,
   7.840243,
   7.854691,
   7.868972,
   7.883086,
   7.89703,
   7.910804,
   7.924407,
   7.937838,
   7.951097,
   7.964181,
   7.977091,
   7.989825,
   8.002383,
   8.014763,
   8.026965,
   8.038987,
   8.05083,
   8.062491,
   8.073971,
   8.085268,
   8.096382,
   8.107311,
   8.118056,
   8.128615,
   8.138987,
   8.149172,
   8.159169,
   8.168977,
   8.178596,
   8.188025,
   8.197262,
   8.206309,
   8.215163,
   8.223824,
   8.232292,
   8.240566,
   8.248646,
   8.25653,
   8.264218,
   8.27171,
   8.279005,
   8.286102,
   8.293002,
   8.299703,
   8.306205,
   8.312508,
   8.318611,
   8.324513,
   8.330215,
   8.335715,
   8.341014,
   8.346111,
   8.351006,
   8.355697,
   8.360186,
   8.364471,
   8.368553,
   8.372431,
   8.376104,
   8.379573,
   8.382837,
   8.385896,
   8.388749,
   8.391397,
   8.39384,
   8.396076,
   8.398107,
   8.399931,
   8.401549,
   8.40296,
   8.404165,
   8.405164,
   8.405955,
   8.40654,
   8.406918,
   8.407089,
   8.407054,
   8.406811,
   8.406362,
   8.405706,
   8.404843,
   8.403773,
   8.402497,
   8.401014,
   8.399325,
   8.39743,
   8.395328,
   8.393021,
   8.390508,
   8.387789,
   8.384864,
   8.381735,
   8.3784,
   8.374861,
   8.371117,
   8.367169,
   8.363017,
   8.358662,
   8.354103,
   8.349341,
   8.344377,
   8.33921,
   8.333842,
   8.328272,
   8.322501,
   8.316529,
   8.310358,
   8.303986,
   8.297415,
   8.290646,
   8.283678,
   8.276512,
   8.269149,
   8.26159,
   8.253834,
   8.245882,
   8.237736,
   8.229395,
   8.22086,
   8.212132,
   8.203212,
   8.194099,
   8.184796,
   8.175301,
   8.165617,
   8.155744,
   8.145682,
   8.135432,
   8.124996,
   8.114373,
   8.103564,
   8.092571,
   8.081394,
   8.070034,
   8.058491,
   8.046767,
   8.034863,
   8.022778,
   8.010515,
   7.998074,
   7.985455,
   7.97266,
   7.95969,
   7.946545,
   7.933227,
   7.919737,
   7.906075,
   7.892242,
   7.878239,
   7.864068,
   7.849729,
   7.835224,
   7.820553,
   7.805717,
   7.790718,
   7.775556,
   7.760233,
   7.74475,
   7.729107,
   7.713306,
   7.697348,
   7.681234,
   7.664965,
   7.648543,
   7.631967,
   7.615241,
   7.598364,
   7.581338,
   7.564164,
   7.546843,
   7.511765,
   7.476115,
   7.439902,
   7.403136,
   7.365826,
   7.327983,
   7.289617,
   7.250738,
   7.211357,
   7.171484,
   7.13113,
   7.090304,
   7.049019,
   7.007284,
   6.965111,
   6.922511,
   6.879494,
   6.836071,
   6.792254,
   6.748053,
   6.703481,
   6.658547,
   6.613264,
   6.567642,
   6.521694,
   6.475429,
   6.42886,
   6.381997,
   6.334853,
   6.287438,
   6.239764,
   6.191841,
   6.143683,
   6.095298,
   6.0467,
   5.997899,
   5.948906,
   5.899733,
   5.85039,
   5.80089,
   5.701457,
   5.601523,
   5.501175,
   5.400498,
   5.299577,
   5.097334,
   4.895094,
   4.794171,
   4.693481,
   4.593098,
   4.493092,
   4.393533,
   4.29449,
   4.245182,
   4.196027,
   4.147033,
   4.098208,
   4.049559,
   4.001094,
   3.95282,
   3.904744,
   3.856873,
   3.809214,
   3.761774,
   3.714559,
   3.667575,
   3.62083,
   3.574328,
   3.528076,
   3.482081,
   3.436346,
   3.390879,
   3.345684,
   3.300766,
   3.256131,
   3.211783,
   3.167728,
   3.123969,
   3.080512,
   3.03736,
   2.994518,
   2.95199,
   2.909779,
   2.86789,
   2.826326,
   2.785089,
   2.744185,
   2.703615,
   2.663382,
   2.623491,
   2.583942,
   2.544739,
   2.505884,
   2.46738,
   2.429228,
   2.391431,
   2.35399,
   2.316907,
   2.280184,
   2.243822,
   2.207823,
   2.172187,
   2.136917,
   2.102012,
   2.067474,
   2.033303,
   1.9995,
   1.966066,
   1.933,
   1.900304,
   1.867977,
   1.836019,
   1.80443,
   1.77321,
   1.742359,
   1.711876,
   1.68176,
   1.652012,
   1.622631,
   1.593615,
   1.564964,
   1.536677,
   1.508753,
   1.48119,
   1.453988,
   1.427145,
   1.400659,
   1.37453,
   1.348756,
   1.323334,
   1.298264,
   1.273544,
   1.249171,
   1.225144,
   1.201461,
   1.17812,
   1.155119,
   1.132455,
   1.110126,
   1.088131,
   1.066467,
   1.066467};
   graph = new TGraph(462,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx3,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy3);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3","Projection of B^{+} model",462,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMinimum(0.3324047);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMaximum(9.141152);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]3);
   
   graph->Draw("l");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx4[666] = {
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5235.5,
   5236,
   5236.5,
   5237,
   5237.5,
   5238,
   5238.5,
   5239,
   5239.5,
   5240,
   5240.5,
   5241,
   5241.5,
   5242,
   5242.5,
   5243,
   5243.5,
   5244,
   5244.25,
   5244.5,
   5244.75,
   5245,
   5245.25,
   5245.5,
   5245.75,
   5246,
   5246.25,
   5246.5,
   5246.75,
   5247,
   5247.25,
   5247.5,
   5247.75,
   5248,
   5248.25,
   5248.5,
   5248.75,
   5249,
   5249.25,
   5249.5,
   5249.75,
   5250,
   5250.25,
   5250.5,
   5250.75,
   5251,
   5251.25,
   5251.5,
   5251.75,
   5252,
   5252.25,
   5252.5,
   5252.75,
   5253,
   5253.25,
   5253.5,
   5253.75,
   5254,
   5254.25,
   5254.5,
   5254.75,
   5255,
   5255.25,
   5255.5,
   5255.625,
   5255.75,
   5255.875,
   5256,
   5256.125,
   5256.25,
   5256.375,
   5256.5,
   5256.625,
   5256.75,
   5256.875,
   5257,
   5257.125,
   5257.25,
   5257.375,
   5257.5,
   5257.625,
   5257.75,
   5257.875,
   5258,
   5258.125,
   5258.25,
   5258.375,
   5258.5,
   5258.625,
   5258.75,
   5258.875,
   5259,
   5259.125,
   5259.25,
   5259.375,
   5259.5,
   5259.625,
   5259.75,
   5259.875,
   5260,
   5260.125,
   5260.25,
   5260.375,
   5260.5,
   5260.625,
   5260.75,
   5260.875,
   5261,
   5261.125,
   5261.25,
   5261.312,
   5261.375,
   5261.438,
   5261.5,
   5261.562,
   5261.625,
   5261.688,
   5261.75,
   5261.812,
   5261.875,
   5261.938,
   5262,
   5262.062,
   5262.125,
   5262.188,
   5262.25,
   5262.312,
   5262.375,
   5262.438,
   5262.5,
   5262.562,
   5262.625,
   5262.688,
   5262.75,
   5262.812,
   5262.875,
   5262.938,
   5263,
   5263.062,
   5263.125,
   5263.188,
   5263.25,
   5263.312,
   5263.375,
   5263.438,
   5263.5,
   5263.562,
   5263.625,
   5263.688,
   5263.75,
   5263.812,
   5263.875,
   5263.938,
   5264,
   5264.062,
   5264.125,
   5264.188,
   5264.25,
   5264.312,
   5264.375,
   5264.438,
   5264.5,
   5264.562,
   5264.625,
   5264.688,
   5264.75,
   5264.812,
   5264.875,
   5264.938,
   5265,
   5265.062,
   5265.125,
   5265.188,
   5265.25,
   5265.312,
   5265.375,
   5265.438,
   5265.5,
   5265.562,
   5265.625,
   5265.688,
   5265.75,
   5265.812,
   5265.875,
   5265.938,
   5266,
   5266.062,
   5266.125,
   5266.25,
   5266.375,
   5266.5,
   5266.625,
   5266.75,
   5266.875,
   5267,
   5267.125,
   5267.25,
   5267.375,
   5267.5,
   5267.625,
   5267.75,
   5267.875,
   5268,
   5268.125,
   5268.25,
   5268.375,
   5268.5,
   5268.625,
   5268.75,
   5268.875,
   5269,
   5269.125,
   5269.25,
   5269.375,
   5269.5,
   5269.625,
   5269.75,
   5270,
   5270.5,
   5270.75,
   5271,
   5271.125,
   5271.25,
   5271.375,
   5271.5,
   5271.625,
   5271.75,
   5271.875,
   5272,
   5272.125,
   5272.25,
   5272.375,
   5272.5,
   5272.625,
   5272.75,
   5272.875,
   5272.938,
   5273,
   5273.062,
   5273.125,
   5273.188,
   5273.25,
   5273.312,
   5273.375,
   5273.438,
   5273.5,
   5273.562,
   5273.625,
   5273.688,
   5273.75,
   5273.812,
   5273.875,
   5273.938,
   5274,
   5274.062,
   5274.125,
   5274.188,
   5274.25,
   5274.312,
   5274.375,
   5274.438,
   5274.5,
   5274.562,
   5274.625,
   5274.688,
   5274.75,
   5274.812,
   5274.875,
   5274.938,
   5275,
   5275.062,
   5275.125,
   5275.188,
   5275.25,
   5275.312,
   5275.375,
   5275.438,
   5275.5,
   5275.562,
   5275.625,
   5275.688,
   5275.75,
   5275.812,
   5275.875,
   5275.938,
   5276,
   5276.062,
   5276.125,
   5276.188,
   5276.25,
   5276.312,
   5276.375,
   5276.438,
   5276.5,
   5276.562,
   5276.625,
   5276.688,
   5276.75,
   5276.812,
   5276.875,
   5276.938,
   5277,
   5277.062,
   5277.125,
   5277.188,
   5277.25,
   5277.312,
   5277.375,
   5277.438,
   5277.5,
   5277.562,
   5277.625,
   5277.688,
   5277.75,
   5277.812,
   5277.875,
   5277.938,
   5278,
   5278.062,
   5278.125,
   5278.188,
   5278.25,
   5278.312,
   5278.375,
   5278.438,
   5278.5,
   5278.562,
   5278.625,
   5278.688,
   5278.75,
   5278.812,
   5278.875,
   5278.938,
   5279,
   5279.062,
   5279.125,
   5279.188,
   5279.25,
   5279.312,
   5279.375,
   5279.438,
   5279.5,
   5279.562,
   5279.625,
   5279.688,
   5279.75,
   5279.812,
   5279.875,
   5279.938,
   5280,
   5280.062,
   5280.125,
   5280.188,
   5280.25,
   5280.312,
   5280.375,
   5280.438,
   5280.5,
   5280.562,
   5280.625,
   5280.688,
   5280.75,
   5280.812,
   5280.875,
   5280.938,
   5281,
   5281.062,
   5281.125,
   5281.188,
   5281.25,
   5281.312,
   5281.375,
   5281.438,
   5281.5,
   5281.562,
   5281.625,
   5281.688,
   5281.75,
   5281.812,
   5281.875,
   5281.938,
   5282,
   5282.062,
   5282.125,
   5282.188,
   5282.25,
   5282.312,
   5282.375,
   5282.438,
   5282.5,
   5282.562,
   5282.625,
   5282.688,
   5282.75,
   5282.812,
   5282.875,
   5282.938,
   5283,
   5283.062,
   5283.125,
   5283.188,
   5283.25,
   5283.312,
   5283.375,
   5283.438,
   5283.5,
   5283.562,
   5283.625,
   5283.688,
   5283.75,
   5283.812,
   5283.875,
   5283.938,
   5284,
   5284.062,
   5284.125,
   5284.188,
   5284.25,
   5284.312,
   5284.375,
   5284.438,
   5284.5,
   5284.562,
   5284.625,
   5284.688,
   5284.75,
   5284.875,
   5285,
   5285.125,
   5285.25,
   5285.375,
   5285.5,
   5285.625,
   5285.75,
   5285.875,
   5286,
   5286.125,
   5286.25,
   5286.375,
   5286.5,
   5286.75,
   5287,
   5287.5,
   5287.75,
   5288,
   5288.125,
   5288.25,
   5288.375,
   5288.5,
   5288.625,
   5288.75,
   5288.875,
   5289,
   5289.125,
   5289.25,
   5289.375,
   5289.5,
   5289.625,
   5289.75,
   5289.875,
   5290,
   5290.125,
   5290.25,
   5290.375,
   5290.5,
   5290.625,
   5290.75,
   5290.875,
   5291,
   5291.125,
   5291.25,
   5291.375,
   5291.5,
   5291.562,
   5291.625,
   5291.688,
   5291.75,
   5291.812,
   5291.875,
   5291.938,
   5292,
   5292.062,
   5292.125,
   5292.188,
   5292.25,
   5292.312,
   5292.375,
   5292.438,
   5292.5,
   5292.562,
   5292.625,
   5292.688,
   5292.75,
   5292.812,
   5292.875,
   5292.938,
   5293,
   5293.062,
   5293.125,
   5293.188,
   5293.25,
   5293.312,
   5293.375,
   5293.438,
   5293.5,
   5293.562,
   5293.625,
   5293.688,
   5293.75,
   5293.812,
   5293.875,
   5293.938,
   5294,
   5294.062,
   5294.125,
   5294.188,
   5294.25,
   5294.312,
   5294.375,
   5294.438,
   5294.5,
   5294.562,
   5294.625,
   5294.688,
   5294.75,
   5294.812,
   5294.875,
   5294.938,
   5295,
   5295.062,
   5295.125,
   5295.25,
   5295.375,
   5295.5,
   5295.625,
   5295.75,
   5295.875,
   5296,
   5296.125,
   5296.25,
   5296.375,
   5296.5,
   5296.625,
   5296.75,
   5296.875,
   5297,
   5297.125,
   5297.25,
   5297.375,
   5297.5,
   5297.625,
   5297.75,
   5297.875,
   5298,
   5298.125,
   5298.25,
   5298.375,
   5298.5,
   5298.625,
   5298.75,
   5298.875,
   5299,
   5299.125,
   5299.25,
   5299.375,
   5299.5,
   5299.625,
   5299.75,
   5299.875,
   5300,
   5300.125,
   5300.25,
   5300.375,
   5300.5,
   5300.625,
   5300.75,
   5300.875,
   5301,
   5301.125,
   5301.25,
   5301.375,
   5301.5,
   5301.625,
   5301.75,
   5301.875,
   5302,
   5302.125,
   5302.25,
   5302.375,
   5302.5,
   5302.625,
   5302.75,
   5302.875,
   5303,
   5303.125,
   5303.25,
   5303.375,
   5303.5,
   5303.625,
   5303.75,
   5303.875,
   5304,
   5304.125,
   5304.25,
   5304.375,
   5304.5,
   5304.625,
   5304.75,
   5304.875,
   5305,
   5305.125,
   5305.25,
   5305.5,
   5305.75,
   5306,
   5306.25,
   5306.5,
   5306.75,
   5307,
   5307.25,
   5307.5,
   5307.75,
   5308,
   5308.25,
   5308.5,
   5308.75,
   5309,
   5309.25,
   5309.5,
   5309.75,
   5310,
   5310.25,
   5310.5,
   5311,
   5311.5,
   5312,
   5312.5,
   5313,
   5313.5,
   5314,
   5314.5,
   5315,
   5315.5,
   5316,
   5316.5,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy4[666] = {
   20.04376,
   20.30602,
   20.59883,
   20.92687,
   21.29571,
   21.7119,
   21.9401,
   22.18313,
   22.44216,
   22.71844,
   23.01334,
   23.32831,
   23.66493,
   24.02488,
   24.40998,
   24.82215,
   25.26345,
   25.7361,
   26.24242,
   26.78491,
   27.3662,
   27.98911,
   28.65659,
   29.37178,
   29.74828,
   30.13797,
   30.54127,
   30.95864,
   31.39054,
   31.83745,
   32.29986,
   32.77827,
   33.27318,
   33.78513,
   34.31464,
   34.86227,
   35.42858,
   36.01416,
   36.61958,
   37.24546,
   37.89242,
   38.56109,
   39.25212,
   39.96618,
   40.70396,
   41.46616,
   42.25349,
   43.06671,
   43.90656,
   44.77384,
   45.66934,
   46.59389,
   47.54835,
   48.53361,
   49.55057,
   50.60018,
   51.68341,
   52.80127,
   53.95483,
   55.14519,
   56.37347,
   57.6409,
   58.9487,
   60.29821,
   61.69081,
   63.12795,
   64.61118,
   66.14213,
   67.72253,
   69.35423,
   70.18992,
   71.03919,
   71.9023,
   72.77953,
   73.67116,
   74.5775,
   75.49885,
   76.43554,
   77.38789,
   78.35626,
   79.34101,
   80.34251,
   81.36115,
   82.39734,
   83.45151,
   84.52409,
   85.61557,
   86.72642,
   87.85714,
   89.00827,
   90.18037,
   91.37401,
   92.58981,
   93.82841,
   95.09048,
   96.37673,
   97.68789,
   99.02476,
   100.3882,
   101.7789,
   103.198,
   104.6464,
   106.125,
   107.635,
   109.1775,
   110.7536,
   112.3647,
   114.0121,
   115.6973,
   117.4216,
   119.1868,
   120.9945,
   122.8465,
   124.7448,
   126.6914,
   128.6884,
   129.7066,
   130.7383,
   131.7837,
   132.8433,
   133.9174,
   135.0063,
   136.1104,
   137.2301,
   138.3656,
   139.5175,
   140.6861,
   141.8719,
   143.0753,
   144.2968,
   145.5368,
   146.7958,
   148.0743,
   149.3728,
   150.692,
   152.0323,
   153.3944,
   154.7787,
   156.1861,
   157.6171,
   159.0724,
   160.5527,
   162.0588,
   163.5874,
   165.1298,
   166.6859,
   168.2557,
   169.8391,
   171.4362,
   173.0471,
   174.6718,
   176.3103,
   177.9627,
   179.629,
   181.3092,
   183.0033,
   184.7114,
   186.4335,
   188.1696,
   189.9198,
   191.684,
   193.4622,
   195.2546,
   197.061,
   198.8815,
   200.7161,
   202.5648,
   204.4277,
   206.3046,
   208.1956,
   210.1007,
   212.0199,
   213.9532,
   215.9005,
   217.8618,
   219.8372,
   221.8266,
   223.8299,
   225.8472,
   227.8784,
   229.9235,
   231.9824,
   234.0551,
   236.1417,
   238.2419,
   240.3558,
   242.4833,
   244.6244,
   246.779,
   248.9471,
   251.1286,
   253.3234,
   255.5314,
   257.7527,
   262.2344,
   266.768,
   271.3527,
   275.9878,
   280.6725,
   285.4059,
   290.1872,
   295.0154,
   299.8895,
   304.8083,
   309.7709,
   314.776,
   319.8224,
   324.9088,
   330.0339,
   335.1962,
   340.3943,
   345.6267,
   350.8918,
   356.188,
   361.5136,
   366.8669,
   372.2461,
   377.6494,
   383.0748,
   388.5205,
   393.9843,
   399.4644,
   404.9585,
   415.9805,
   438.0959,
   449.152,
   460.1808,
   465.6787,
   471.1621,
   476.6285,
   482.0753,
   487.4996,
   492.8989,
   498.2704,
   503.6114,
   508.9192,
   514.191,
   519.424,
   524.6155,
   529.7626,
   534.8625,
   539.9125,
   542.4179,
   544.9098,
   547.3878,
   549.8515,
   552.3007,
   554.7349,
   557.1539,
   559.5572,
   561.9446,
   564.3156,
   566.67,
   569.0074,
   571.3274,
   573.6298,
   575.9142,
   578.1801,
   580.4274,
   582.6557,
   584.8646,
   587.0537,
   589.2229,
   591.3717,
   593.4998,
   595.6069,
   597.6927,
   599.7569,
   601.7991,
   603.819,
   605.8163,
   607.7907,
   609.7419,
   611.6696,
   613.5734,
   615.4532,
   617.3086,
   619.1392,
   620.9449,
   622.7252,
   624.4801,
   626.209,
   627.9119,
   629.5884,
   631.2382,
   632.8611,
   634.4568,
   636.0251,
   637.5656,
   639.0782,
   640.5627,
   642.0186,
   643.4459,
   644.8443,
   646.2136,
   647.5535,
   648.8638,
   650.1443,
   651.3948,
   652.6151,
   653.805,
   654.9642,
   656.0927,
   657.1901,
   658.2564,
   659.2913,
   660.2947,
   661.2663,
   662.2061,
   663.1139,
   663.9896,
   664.8328,
   665.6437,
   666.4219,
   667.1674,
   667.88,
   668.5597,
   669.2063,
   669.8197,
   670.3997,
   670.9464,
   671.4595,
   671.9391,
   672.385,
   672.7972,
   673.1755,
   673.52,
   673.8305,
   674.1071,
   674.3496,
   674.558,
   674.7323,
   674.8725,
   674.9785,
   675.0503,
   675.088,
   675.0914,
   675.0606,
   674.9956,
   674.8964,
   674.763,
   674.5955,
   674.3938,
   674.1581,
   673.8883,
   673.5845,
   673.2468,
   672.8751,
   672.4697,
   672.0304,
   671.5575,
   671.051,
   670.5109,
   669.9374,
   669.3305,
   668.6905,
   668.0173,
   667.311,
   666.5719,
   665.8,
   664.9955,
   664.1585,
   663.2891,
   662.3875,
   661.4538,
   660.4882,
   659.4908,
   658.4619,
   657.4016,
   656.31,
   655.1873,
   654.0338,
   652.8497,
   651.635,
   650.39,
   649.115,
   647.8101,
   646.4756,
   645.1116,
   643.7184,
   642.2963,
   640.8454,
   639.366,
   637.8583,
   636.3226,
   634.7591,
   633.168,
   631.5498,
   629.9045,
   628.2325,
   626.534,
   624.8093,
   623.0586,
   621.2823,
   619.4807,
   617.654,
   615.8025,
   613.9264,
   612.0262,
   610.1021,
   608.1544,
   606.1833,
   604.1893,
   602.1726,
   600.1335,
   598.0723,
   595.9894,
   593.8851,
   591.7596,
   589.6134,
   587.4467,
   585.2599,
   583.0533,
   580.8272,
   578.582,
   576.318,
   574.0355,
   571.7349,
   569.4165,
   567.0807,
   564.7277,
   562.358,
   559.9719,
   557.5697,
   555.1517,
   552.7184,
   550.27,
   547.807,
   545.3296,
   542.8382,
   540.3331,
   537.8148,
   532.7397,
   527.6155,
   522.4452,
   517.2315,
   511.9772,
   506.6851,
   501.3579,
   495.9985,
   490.6095,
   485.1936,
   479.7537,
   474.2923,
   468.8121,
   463.3157,
   452.285,
   441.2205,
   419.069,
   408.0201,
   397.0131,
   391.5308,
   386.0654,
   380.6188,
   375.1932,
   369.7904,
   364.4124,
   359.0608,
   353.7375,
   348.4442,
   343.1826,
   337.9542,
   332.7607,
   327.6035,
   322.484,
   317.4036,
   312.3637,
   307.3655,
   302.4103,
   297.4991,
   292.6332,
   287.8134,
   283.0409,
   278.3166,
   273.6413,
   269.0159,
   264.4411,
   259.9177,
   255.4463,
   253.2304,
   251.0277,
   248.8382,
   246.6622,
   244.4996,
   242.3505,
   240.2149,
   238.093,
   235.9847,
   233.8901,
   231.8093,
   229.7423,
   227.6891,
   225.6497,
   223.6243,
   221.6129,
   219.6153,
   217.6318,
   215.6623,
   213.7068,
   211.7654,
   209.838,
   207.9247,
   206.0255,
   204.1404,
   202.2694,
   200.4125,
   198.5697,
   196.741,
   194.9264,
   193.1259,
   191.3395,
   189.5671,
   187.8088,
   186.0645,
   184.3343,
   182.618,
   180.9157,
   179.2274,
   177.553,
   175.8925,
   174.2459,
   172.6131,
   170.9941,
   169.3889,
   167.7975,
   166.2197,
   164.6555,
   163.105,
   161.5681,
   160.0447,
   158.5347,
   157.0382,
   155.5551,
   154.0852,
   152.6287,
   151.1854,
   149.7552,
   146.9342,
   144.1651,
   141.4475,
   138.7809,
   136.1647,
   133.5984,
   131.0815,
   128.6134,
   126.1935,
   123.8212,
   121.496,
   119.2172,
   116.9841,
   114.7962,
   112.6528,
   110.5533,
   108.4971,
   106.4834,
   104.5116,
   102.5811,
   100.6912,
   98.84125,
   97.03054,
   95.25843,
   93.52426,
   91.82735,
   90.16705,
   88.54269,
   86.95361,
   85.39915,
   83.87866,
   82.3915,
   80.93701,
   79.51456,
   78.1235,
   76.76322,
   75.43309,
   74.13248,
   72.8608,
   71.61743,
   70.40177,
   69.21325,
   68.05127,
   66.91526,
   65.80465,
   64.71889,
   63.65743,
   62.61972,
   61.60524,
   60.61345,
   59.64384,
   58.69591,
   57.76916,
   56.8631,
   55.97724,
   55.11112,
   54.26428,
   53.43626,
   52.62662,
   51.83492,
   51.06074,
   50.30366,
   49.56327,
   48.83918,
   48.13099,
   47.43832,
   46.76079,
   46.09805,
   45.44973,
   44.81549,
   44.19498,
   43.58788,
   42.99405,
   42.41685,
   41.85715,
   41.31432,
   40.78774,
   40.27682,
   39.781,
   39.29972,
   38.83247,
   37.93804,
   37.09388,
   36.29646,
   35.54252,
   34.82901,
   34.15313,
   33.51228,
   32.90405,
   32.32621,
   31.77668,
   31.25356,
   30.75507,
   30.27958,
   29.82555,
   29.39158,
   28.97636,
   28.57869,
   28.19746,
   27.83162,
   27.48021,
   27.14235,
   26.50404,
   25.91079,
   25.35757,
   24.84,
   24.35435,
   23.89738,
   23.46629,
   23.05865,
   22.67236,
   22.30555,
   21.95663,
   21.62416,
   21.3069,
   20.71366,
   20.1694,
   19.66805,
   19.20468,
   18.77518,
   18.37611,
   18.00454,
   17.65795,
   17.33415,
   17.03122,
   16.74747,
   16.48141,
   16.23168,
   16.23168};
   graph = new TGraph(666,model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx4,model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy4);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4","Projection of B^{+} model",666,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetMinimum(14.60851);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetMaximum(740.9773);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]4);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[50] = {
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329};
   Double_t h_data_fy3002[50] = {
   29,
   20,
   18,
   21,
   19,
   29,
   26,
   34,
   36,
   33,
   52,
   55,
   60,
   71,
   98,
   156,
   171,
   207,
   275,
   368,
   452,
   537,
   624,
   693,
   674,
   663,
   597,
   501,
   442,
   348,
   277,
   198,
   157,
   113,
   89,
   69,
   48,
   42,
   46,
   29,
   23,
   23,
   21,
   18,
   19,
   22,
   15,
   17,
   20,
   16};
   Double_t h_data_felx3002[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3002[50] = {
   5.353932,
   4.434448,
   4.202887,
   4.545807,
   4.320219,
   5.353932,
   5.066015,
   5.802128,
   5.971996,
   5.715302,
   7.187836,
   7.39358,
   7.724317,
   8.406258,
   9.882579,
   12,
   12.58625,
   13.89618,
   16.09066,
   18.68984,
   20.76617,
   22.67865,
   24.485,
   25.82964,
   25.46632,
   25.25364,
   23.9387,
   21.88861,
   20.52974,
   18.16146,
   16.15083,
   13.58013,
   12.03994,
   10.1419,
   9.416226,
   8.286444,
   6.903979,
   6.454831,
   6.757581,
   5.353932,
   4.760717,
   4.760717,
   4.545807,
   4.202887,
   4.320219,
   4.654502,
   3.82938,
   4.082184,
   4.434448,
   3.957801};
   Double_t h_data_fehx3002[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3002[50] = {
   6.44702,
   5.546519,
   5.321007,
   5.655182,
   5.435196,
   6.44702,
   6.164324,
   6.888101,
   7.055545,
   6.802567,
   8.257346,
   8.461166,
   8.789023,
   9.465736,
   10.93319,
   13,
   13.58625,
   14.89618,
   17.09066,
   19.68984,
   21.76617,
   23.67865,
   25.485,
   26.82964,
   26.46632,
   26.25364,
   24.9387,
   22.88861,
   21.52974,
   19.16146,
   17.15083,
   14.58013,
   13.03994,
   11.1419,
   10.46934,
   9.346779,
   7.97633,
   7.53218,
   7.831489,
   6.44702,
   5.865235,
   5.865235,
   5.655182,
   5.321007,
   5.435196,
   5.761366,
   4.958738,
   5.203719,
   5.546519,
   5.083066};
   grae = new TGraphAsymmErrors(50,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__Bc_DTF_M_Bc");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__Bc_DTF_M_Bc",100,5220,5340);
   Graph_h_data3002->SetMinimum(10.05356);
   Graph_h_data3002->SetMaximum(790.6955);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_6c30d30__2 = new TH1D("frame_6c30d30__2","",50,5230,5330);
   frame_6c30d30__2->SetMaximum(800);
   frame_6c30d30__2->SetDirectory(0);
   frame_6c30d30__2->SetStats(0);
   frame_6c30d30__2->SetLineWidth(2);
   frame_6c30d30__2->SetMarkerStyle(20);
   frame_6c30d30__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{D}_{s}^{#font[122]{-}}#font[12]{D}^{0}) [MeV/#font[12]{c}^{2}]");
   frame_6c30d30__2->GetXaxis()->SetNdivisions(505);
   frame_6c30d30__2->GetXaxis()->SetLabelFont(132);
   frame_6c30d30__2->GetXaxis()->SetLabelOffset(0.01);
   frame_6c30d30__2->GetXaxis()->SetLabelSize(0.06);
   frame_6c30d30__2->GetXaxis()->SetTitleSize(0.072);
   frame_6c30d30__2->GetXaxis()->SetTitleOffset(0.95);
   frame_6c30d30__2->GetXaxis()->SetTitleFont(132);
   frame_6c30d30__2->GetYaxis()->SetTitle("Candidates / (2 MeV/#font[12]{c}^{2})");
   frame_6c30d30__2->GetYaxis()->SetLabelFont(132);
   frame_6c30d30__2->GetYaxis()->SetLabelOffset(0.01);
   frame_6c30d30__2->GetYaxis()->SetLabelSize(0.06);
   frame_6c30d30__2->GetYaxis()->SetTitleSize(0.072);
   frame_6c30d30__2->GetYaxis()->SetTitleOffset(0.95);
   frame_6c30d30__2->GetYaxis()->SetTitleFont(132);
   frame_6c30d30__2->GetZaxis()->SetLabelFont(132);
   frame_6c30d30__2->GetZaxis()->SetLabelSize(0.06);
   frame_6c30d30__2->GetZaxis()->SetTitleSize(0.072);
   frame_6c30d30__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6c30d30__2->GetZaxis()->SetTitleFont(132);
   frame_6c30d30__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.62,0.6,0.92,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model","Total fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("cbTot","#font[12]{B}^{#font[122]{-}}#rightarrow #font[12]{D}_{s}^{#font[122]{-}}#font[12]{D}^{0}","l");
   entry->SetLineColor(7);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg_model","Combinatorial","l");
   entry->SetLineColor(8);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg_KKpiD0","#font[12]{B}^{#font[122]{-}}#rightarrow #font[12]{K}^{#font[122]{-}}#font[12]{K}^{+}#pi^{#font[122]{-}}#font[12]{D}^{0}","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(3);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> Fig2d.C <==
void ACP_mass_fit_2011_12_Bp_KKpi_Kpipipi_RS()
{
//=========Macro generated from canvas: c/c
//=========  (Mon Apr  9 13:32:26 2018) by ROOT version 6.12/06
   TCanvas *c = new TCanvas("c", "c",0,0,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(5212.716,-162.0253,5336.173,850.6329);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.14);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.16);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   
   TH1D *frame_724a450__1 = new TH1D("frame_724a450__1","",50,5230,5330);
   frame_724a450__1->SetMaximum(800);
   frame_724a450__1->SetDirectory(0);
   frame_724a450__1->SetStats(0);
   frame_724a450__1->SetLineWidth(2);
   frame_724a450__1->SetMarkerStyle(20);
   frame_724a450__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{D}_{s}^{#font[122]{+}}#bar{#font[12]{D}}#kern[-0.02]{^{0}}) [MeV/#font[12]{c}^{2}]");
   frame_724a450__1->GetXaxis()->SetNdivisions(505);
   frame_724a450__1->GetXaxis()->SetLabelFont(132);
   frame_724a450__1->GetXaxis()->SetLabelOffset(0.01);
   frame_724a450__1->GetXaxis()->SetLabelSize(0.06);
   frame_724a450__1->GetXaxis()->SetTitleSize(0.072);
   frame_724a450__1->GetXaxis()->SetTitleOffset(0.95);
   frame_724a450__1->GetXaxis()->SetTitleFont(132);
   frame_724a450__1->GetYaxis()->SetTitle("Candidates / (2 MeV/#font[12]{c}^{2})");
   frame_724a450__1->GetYaxis()->SetLabelFont(132);
   frame_724a450__1->GetYaxis()->SetLabelOffset(0.01);
   frame_724a450__1->GetYaxis()->SetLabelSize(0.06);
   frame_724a450__1->GetYaxis()->SetTitleSize(0.072);
   frame_724a450__1->GetYaxis()->SetTitleOffset(0.95);
   frame_724a450__1->GetYaxis()->SetTitleFont(132);
   frame_724a450__1->GetZaxis()->SetLabelFont(132);
   frame_724a450__1->GetZaxis()->SetLabelSize(0.06);
   frame_724a450__1->GetZaxis()->SetTitleSize(0.072);
   frame_724a450__1->GetZaxis()->SetTitleOffset(1.2);
   frame_724a450__1->GetZaxis()->SetTitleFont(132);
   frame_724a450__1->Draw("FUNC");
   
   Double_t h_data_fx3001[50] = {
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329};
   Double_t h_data_fy3001[50] = {
   28,
   29,
   32,
   23,
   22,
   23,
   30,
   35,
   40,
   34,
   53,
   52,
   70,
   83,
   97,
   149,
   187,
   253,
   316,
   375,
   462,
   556,
   646,
   702,
   688,
   720,
   644,
   518,
   414,
   348,
   266,
   205,
   155,
   106,
   92,
   55,
   63,
   39,
   38,
   30,
   22,
   31,
   25,
   19,
   26,
   14,
   20,
   12,
   15,
   11};
   Double_t h_data_felx3001[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3001[50] = {
   5.259711,
   5.353932,
   5.627135,
   4.760717,
   4.654502,
   4.760717,
   5.446522,
   5.887675,
   6.298,
   5.802128,
   7.257065,
   7.187836,
   8.346566,
   9.092044,
   9.831854,
   11.71679,
   13.18393,
   15.41383,
   17.28342,
   18.87137,
   21,
   23.08495,
   24.92145,
   26,
   25.73452,
   26.33747,
   24.88208,
   22.2651,
   19.85313,
   18.16146,
   15.81717,
   13.82655,
   11.95994,
   9.807764,
   9.574201,
   7.39358,
   7.916129,
   6.218102,
   6.137163,
   5.446522,
   4.654502,
   5.537565,
   4.966335,
   4.320219,
   5.066015,
   3.6965,
   4.434448,
   3.415266,
   3.82938,
   3.265579};
   Double_t h_data_fehx3001[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3001[50] = {
   6.354446,
   6.44702,
   6.715753,
   5.865235,
   5.761366,
   5.865235,
   6.538046,
   6.97241,
   7.377261,
   6.888101,
   8.325916,
   8.257346,
   9.406468,
   10.14705,
   10.88273,
   12.71679,
   14.18393,
   16.41383,
   18.28342,
   19.87137,
   22,
   24.08495,
   25.92145,
   27,
   26.73452,
   27.33747,
   25.88208,
   23.2651,
   20.85313,
   19.16146,
   16.81717,
   14.82655,
   12.95994,
   10.80776,
   10.62644,
   8.461166,
   8.979274,
   7.298372,
   7.218484,
   6.538046,
   5.761366,
   6.627601,
   6.066589,
   5.435196,
   6.164324,
   4.830381,
   5.546519,
   4.559819,
   4.958738,
   4.416521};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__Bc_DTF_M_Bc");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__Bc_DTF_M_Bc",100,5220,5340);
   Graph_h_data3001->SetMinimum(6.960979);
   Graph_h_data3001->SetMaximum(821.2978);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetLineWidth(2);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx1[670] = {
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5235.5,
   5236,
   5236.5,
   5237,
   5237.5,
   5238,
   5238.5,
   5239,
   5239.5,
   5240,
   5240.5,
   5241,
   5241.5,
   5242,
   5242.5,
   5243,
   5243.5,
   5244,
   5244.25,
   5244.5,
   5244.75,
   5245,
   5245.25,
   5245.5,
   5245.75,
   5246,
   5246.25,
   5246.5,
   5246.75,
   5247,
   5247.25,
   5247.5,
   5247.75,
   5248,
   5248.25,
   5248.5,
   5248.75,
   5249,
   5249.25,
   5249.5,
   5249.75,
   5250,
   5250.25,
   5250.5,
   5250.75,
   5251,
   5251.25,
   5251.5,
   5251.75,
   5252,
   5252.25,
   5252.5,
   5252.75,
   5253,
   5253.25,
   5253.5,
   5253.75,
   5254,
   5254.25,
   5254.5,
   5254.75,
   5255,
   5255.25,
   5255.375,
   5255.5,
   5255.625,
   5255.75,
   5255.875,
   5256,
   5256.125,
   5256.25,
   5256.375,
   5256.5,
   5256.625,
   5256.75,
   5256.875,
   5257,
   5257.125,
   5257.25,
   5257.375,
   5257.5,
   5257.625,
   5257.75,
   5257.875,
   5258,
   5258.125,
   5258.25,
   5258.375,
   5258.5,
   5258.625,
   5258.75,
   5258.875,
   5259,
   5259.125,
   5259.25,
   5259.375,
   5259.5,
   5259.625,
   5259.75,
   5259.875,
   5260,
   5260.125,
   5260.25,
   5260.375,
   5260.5,
   5260.625,
   5260.75,
   5260.875,
   5261,
   5261.062,
   5261.125,
   5261.188,
   5261.25,
   5261.312,
   5261.375,
   5261.438,
   5261.5,
   5261.562,
   5261.625,
   5261.688,
   5261.75,
   5261.812,
   5261.875,
   5261.938,
   5262,
   5262.062,
   5262.125,
   5262.188,
   5262.25,
   5262.312,
   5262.375,
   5262.438,
   5262.5,
   5262.562,
   5262.625,
   5262.688,
   5262.75,
   5262.812,
   5262.875,
   5262.938,
   5263,
   5263.062,
   5263.125,
   5263.188,
   5263.25,
   5263.312,
   5263.375,
   5263.438,
   5263.5,
   5263.562,
   5263.625,
   5263.688,
   5263.75,
   5263.812,
   5263.875,
   5263.938,
   5264,
   5264.062,
   5264.125,
   5264.188,
   5264.25,
   5264.312,
   5264.375,
   5264.438,
   5264.5,
   5264.562,
   5264.625,
   5264.688,
   5264.75,
   5264.812,
   5264.875,
   5264.938,
   5265,
   5265.062,
   5265.125,
   5265.188,
   5265.25,
   5265.312,
   5265.375,
   5265.438,
   5265.5,
   5265.562,
   5265.625,
   5265.688,
   5265.75,
   5265.812,
   5265.875,
   5265.938,
   5266,
   5266.062,
   5266.125,
   5266.188,
   5266.25,
   5266.375,
   5266.5,
   5266.625,
   5266.75,
   5266.875,
   5267,
   5267.125,
   5267.25,
   5267.375,
   5267.5,
   5267.625,
   5267.75,
   5267.875,
   5268,
   5268.125,
   5268.25,
   5268.375,
   5268.5,
   5268.625,
   5268.75,
   5268.875,
   5269,
   5269.125,
   5269.25,
   5269.375,
   5269.5,
   5269.75,
   5270,
   5270.5,
   5270.75,
   5271,
   5271.125,
   5271.25,
   5271.375,
   5271.5,
   5271.625,
   5271.75,
   5271.875,
   5272,
   5272.125,
   5272.25,
   5272.375,
   5272.5,
   5272.625,
   5272.688,
   5272.75,
   5272.812,
   5272.875,
   5272.938,
   5273,
   5273.062,
   5273.125,
   5273.188,
   5273.25,
   5273.312,
   5273.375,
   5273.438,
   5273.5,
   5273.562,
   5273.625,
   5273.688,
   5273.75,
   5273.812,
   5273.875,
   5273.938,
   5274,
   5274.062,
   5274.125,
   5274.188,
   5274.25,
   5274.312,
   5274.375,
   5274.438,
   5274.5,
   5274.562,
   5274.625,
   5274.688,
   5274.75,
   5274.812,
   5274.875,
   5274.938,
   5275,
   5275.062,
   5275.125,
   5275.188,
   5275.25,
   5275.312,
   5275.375,
   5275.438,
   5275.5,
   5275.562,
   5275.625,
   5275.688,
   5275.75,
   5275.812,
   5275.875,
   5275.938,
   5276,
   5276.062,
   5276.125,
   5276.188,
   5276.25,
   5276.312,
   5276.375,
   5276.438,
   5276.5,
   5276.562,
   5276.625,
   5276.688,
   5276.75,
   5276.812,
   5276.875,
   5276.938,
   5277,
   5277.062,
   5277.125,
   5277.188,
   5277.25,
   5277.312,
   5277.375,
   5277.438,
   5277.5,
   5277.562,
   5277.625,
   5277.688,
   5277.75,
   5277.812,
   5277.875,
   5277.938,
   5278,
   5278.062,
   5278.125,
   5278.188,
   5278.25,
   5278.312,
   5278.375,
   5278.438,
   5278.5,
   5278.562,
   5278.625,
   5278.688,
   5278.75,
   5278.812,
   5278.875,
   5278.938,
   5279,
   5279.062,
   5279.125,
   5279.188,
   5279.25,
   5279.312,
   5279.375,
   5279.438,
   5279.5,
   5279.562,
   5279.625,
   5279.688,
   5279.75,
   5279.812,
   5279.875,
   5279.938,
   5280,
   5280.062,
   5280.125,
   5280.188,
   5280.25,
   5280.312,
   5280.375,
   5280.438,
   5280.5,
   5280.562,
   5280.625,
   5280.688,
   5280.75,
   5280.812,
   5280.875,
   5280.938,
   5281,
   5281.062,
   5281.125,
   5281.188,
   5281.25,
   5281.312,
   5281.375,
   5281.438,
   5281.5,
   5281.562,
   5281.625,
   5281.688,
   5281.75,
   5281.812,
   5281.875,
   5281.938,
   5282,
   5282.062,
   5282.125,
   5282.188,
   5282.25,
   5282.312,
   5282.375,
   5282.438,
   5282.5,
   5282.562,
   5282.625,
   5282.688,
   5282.75,
   5282.812,
   5282.875,
   5282.938,
   5283,
   5283.062,
   5283.125,
   5283.188,
   5283.25,
   5283.312,
   5283.375,
   5283.438,
   5283.5,
   5283.562,
   5283.625,
   5283.688,
   5283.75,
   5283.812,
   5283.875,
   5283.938,
   5284,
   5284.062,
   5284.125,
   5284.188,
   5284.25,
   5284.312,
   5284.375,
   5284.438,
   5284.5,
   5284.625,
   5284.75,
   5284.875,
   5285,
   5285.125,
   5285.25,
   5285.375,
   5285.5,
   5285.625,
   5285.75,
   5285.875,
   5286,
   5286.125,
   5286.25,
   5286.5,
   5287,
   5287.25,
   5287.5,
   5287.625,
   5287.75,
   5287.875,
   5288,
   5288.125,
   5288.25,
   5288.375,
   5288.5,
   5288.625,
   5288.75,
   5288.875,
   5289,
   5289.125,
   5289.25,
   5289.375,
   5289.5,
   5289.625,
   5289.75,
   5289.875,
   5290,
   5290.125,
   5290.25,
   5290.375,
   5290.5,
   5290.625,
   5290.75,
   5290.875,
   5290.938,
   5291,
   5291.062,
   5291.125,
   5291.188,
   5291.25,
   5291.312,
   5291.375,
   5291.438,
   5291.5,
   5291.562,
   5291.625,
   5291.688,
   5291.75,
   5291.812,
   5291.875,
   5291.938,
   5292,
   5292.062,
   5292.125,
   5292.188,
   5292.25,
   5292.312,
   5292.375,
   5292.438,
   5292.5,
   5292.562,
   5292.625,
   5292.688,
   5292.75,
   5292.812,
   5292.875,
   5292.938,
   5293,
   5293.062,
   5293.125,
   5293.188,
   5293.25,
   5293.312,
   5293.375,
   5293.438,
   5293.5,
   5293.562,
   5293.625,
   5293.688,
   5293.75,
   5293.812,
   5293.875,
   5293.938,
   5294,
   5294.062,
   5294.125,
   5294.188,
   5294.25,
   5294.312,
   5294.375,
   5294.438,
   5294.5,
   5294.562,
   5294.625,
   5294.688,
   5294.75,
   5294.812,
   5294.875,
   5294.938,
   5295,
   5295.062,
   5295.125,
   5295.25,
   5295.375,
   5295.5,
   5295.625,
   5295.75,
   5295.875,
   5296,
   5296.125,
   5296.25,
   5296.375,
   5296.5,
   5296.625,
   5296.75,
   5296.875,
   5297,
   5297.125,
   5297.25,
   5297.375,
   5297.5,
   5297.625,
   5297.75,
   5297.875,
   5298,
   5298.125,
   5298.25,
   5298.375,
   5298.5,
   5298.625,
   5298.75,
   5298.875,
   5299,
   5299.125,
   5299.25,
   5299.375,
   5299.5,
   5299.625,
   5299.75,
   5299.875,
   5300,
   5300.125,
   5300.25,
   5300.375,
   5300.5,
   5300.625,
   5300.75,
   5300.875,
   5301,
   5301.125,
   5301.25,
   5301.375,
   5301.5,
   5301.625,
   5301.75,
   5301.875,
   5302,
   5302.125,
   5302.25,
   5302.375,
   5302.5,
   5302.625,
   5302.75,
   5302.875,
   5303,
   5303.125,
   5303.25,
   5303.375,
   5303.5,
   5303.625,
   5303.75,
   5303.875,
   5304,
   5304.125,
   5304.25,
   5304.375,
   5304.5,
   5304.625,
   5304.75,
   5304.875,
   5305,
   5305.25,
   5305.5,
   5305.75,
   5306,
   5306.25,
   5306.5,
   5306.75,
   5307,
   5307.25,
   5307.5,
   5307.75,
   5308,
   5308.25,
   5308.5,
   5308.75,
   5309,
   5309.25,
   5309.5,
   5309.75,
   5310,
   5310.5,
   5311,
   5311.5,
   5312,
   5312.5,
   5313,
   5313.5,
   5314,
   5314.5,
   5315,
   5315.5,
   5316,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5328,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy1[670] = {
   3.179921,
   3.380442,
   3.606637,
   3.863306,
   4.156178,
   4.49206,
   4.678592,
   4.879,
   5.094512,
   5.326456,
   5.576264,
   5.845481,
   6.13577,
   6.448914,
   6.78683,
   7.151568,
   7.54532,
   7.970425,
   8.429376,
   8.924825,
   9.459588,
   10.03665,
   10.65917,
   11.3305,
   11.68556,
   12.05416,
   12.43676,
   12.83386,
   13.24595,
   13.67353,
   14.11713,
   14.57728,
   15.05453,
   15.54944,
   16.06259,
   16.59456,
   17.14595,
   17.71739,
   18.30951,
   18.92296,
   19.55839,
   20.2165,
   20.89798,
   21.60354,
   22.33391,
   23.08986,
   23.87216,
   24.68159,
   25.51897,
   26.38514,
   27.28097,
   28.20734,
   29.16517,
   30.15541,
   31.17904,
   32.23706,
   33.33054,
   34.46056,
   35.62825,
   36.8348,
   38.08143,
   39.36944,
   40.70019,
   42.07507,
   43.4956,
   44.96334,
   46.47996,
   48.04723,
   49.66701,
   50.49722,
   51.34131,
   52.19957,
   53.07227,
   53.9597,
   54.86216,
   55.77997,
   56.71345,
   57.66293,
   58.62877,
   59.61132,
   60.61097,
   61.62811,
   62.66315,
   63.71652,
   64.78865,
   65.88002,
   66.99112,
   68.12244,
   69.27453,
   70.44793,
   71.64323,
   72.86103,
   74.10199,
   75.36675,
   76.65604,
   77.97059,
   79.31118,
   80.67862,
   82.07378,
   83.49756,
   84.95092,
   86.43487,
   87.95047,
   89.49884,
   91.08117,
   92.69873,
   94.35283,
   96.04488,
   97.77639,
   99.54892,
   101.3642,
   103.2239,
   105.13,
   107.0845,
   109.0896,
   110.1118,
   111.1475,
   112.197,
   113.2606,
   114.3387,
   115.4317,
   116.5397,
   117.6633,
   118.8028,
   119.9586,
   121.1311,
   122.3207,
   123.5278,
   124.7529,
   125.9965,
   127.259,
   128.5409,
   129.8428,
   131.1652,
   132.5085,
   133.8735,
   135.2607,
   136.6706,
   138.1041,
   139.5616,
   141.044,
   142.5518,
   144.086,
   145.6471,
   147.2318,
   148.8311,
   150.4447,
   152.0726,
   153.7149,
   155.3716,
   157.0427,
   158.7284,
   160.4286,
   162.1434,
   163.8728,
   165.6168,
   167.3755,
   169.1489,
   170.937,
   172.7398,
   174.5574,
   176.3897,
   178.2369,
   180.0988,
   181.9755,
   183.8671,
   185.7735,
   187.6947,
   189.6307,
   191.5815,
   193.5472,
   195.5277,
   197.523,
   199.5331,
   201.5579,
   203.5975,
   205.6518,
   207.7209,
   209.8046,
   211.903,
   214.016,
   216.1436,
   218.2858,
   220.4424,
   222.6136,
   224.7991,
   226.999,
   229.2132,
   231.4417,
   233.6844,
   235.9412,
   238.2121,
   240.4969,
   242.7957,
   245.1084,
   247.4348,
   249.7748,
   252.1285,
   254.4957,
   259.2702,
   264.0976,
   268.977,
   273.9075,
   278.8882,
   283.9179,
   288.9957,
   294.1205,
   299.2909,
   304.5059,
   309.7639,
   315.0638,
   320.404,
   325.7831,
   331.1994,
   336.6514,
   342.1375,
   347.6559,
   353.2047,
   358.7822,
   364.3865,
   370.0156,
   375.6674,
   381.34,
   387.0311,
   392.7387,
   404.1941,
   415.6878,
   438.7124,
   450.2028,
   461.6506,
   467.3516,
   473.0338,
   478.6944,
   484.3304,
   489.9391,
   495.5175,
   501.0629,
   506.5722,
   512.0426,
   517.4711,
   522.8548,
   528.1907,
   533.4759,
   536.0986,
   538.7075,
   541.3022,
   543.8824,
   546.4477,
   548.9978,
   551.5322,
   554.0507,
   556.5527,
   559.0381,
   561.5064,
   563.9572,
   566.3902,
   568.805,
   571.2013,
   573.5787,
   575.9369,
   578.2755,
   580.5941,
   582.8924,
   585.17,
   587.4266,
   589.6619,
   591.8755,
   594.0671,
   596.2362,
   598.3827,
   600.5061,
   602.6062,
   604.6825,
   606.7348,
   608.7627,
   610.766,
   612.7443,
   614.6972,
   616.6245,
   618.5259,
   620.4011,
   622.2497,
   624.0715,
   625.8662,
   627.6334,
   629.373,
   631.0845,
   632.7678,
   634.4225,
   636.0484,
   637.6452,
   639.2127,
   640.7506,
   642.2586,
   643.7365,
   645.1841,
   646.601,
   647.9872,
   649.3423,
   650.666,
   651.9583,
   653.2189,
   654.4475,
   655.6439,
   656.8081,
   657.9396,
   659.0385,
   660.1044,
   661.1372,
   662.1368,
   663.1029,
   664.0354,
   664.9342,
   665.799,
   666.6297,
   667.4263,
   668.1884,
   668.9162,
   669.6093,
   670.2677,
   670.8912,
   671.4799,
   672.0335,
   672.5519,
   673.0351,
   673.4831,
   673.8956,
   674.2727,
   674.6142,
   674.9202,
   675.1905,
   675.4252,
   675.6242,
   675.7874,
   675.9148,
   676.0064,
   676.0622,
   676.0821,
   676.0662,
   676.0145,
   675.927,
   675.8037,
   675.6446,
   675.4497,
   675.2191,
   674.9528,
   674.6509,
   674.3134,
   673.9403,
   673.5318,
   673.088,
   672.6087,
   672.0943,
   671.5447,
   670.9601,
   670.3405,
   669.6861,
   668.9969,
   668.2731,
   667.5148,
   666.7222,
   665.8953,
   665.0344,
   664.1395,
   663.2109,
   662.2486,
   661.2528,
   660.2238,
   659.1616,
   658.0665,
   656.9386,
   655.7782,
   654.5854,
   653.3605,
   652.1035,
   650.8149,
   649.4947,
   648.1431,
   646.7605,
   645.3471,
   643.903,
   642.4285,
   640.9239,
   639.3894,
   637.8253,
   636.2318,
   634.6092,
   632.9578,
   631.2777,
   629.5694,
   627.833,
   626.0689,
   624.2774,
   622.4587,
   620.6131,
   618.7409,
   616.8425,
   614.9181,
   612.9681,
   610.9927,
   608.9922,
   606.9671,
   604.9176,
   602.8439,
   600.7466,
   598.6258,
   596.482,
   594.3153,
   592.1263,
   589.9152,
   587.6824,
   585.4282,
   583.1529,
   580.857,
   578.5406,
   576.2043,
   573.8484,
   571.4732,
   569.079,
   566.6663,
   564.2353,
   561.7865,
   559.3202,
   556.8368,
   554.3366,
   551.82,
   549.2874,
   546.7391,
   544.1755,
   541.5969,
   539.0038,
   536.3966,
   533.7754,
   528.4932,
   523.1601,
   517.779,
   512.353,
   506.8849,
   501.3777,
   495.8343,
   490.2577,
   484.6507,
   479.0161,
   473.3569,
   467.6759,
   461.9758,
   456.2595,
   444.7889,
   421.771,
   410.2648,
   398.7868,
   393.0643,
   387.3559,
   381.6637,
   375.99,
   370.3369,
   364.7065,
   359.1008,
   353.5217,
   347.9712,
   342.451,
   336.9631,
   331.5091,
   326.0906,
   320.7094,
   315.367,
   310.0648,
   304.8043,
   299.5869,
   294.4138,
   289.2865,
   284.2059,
   279.1734,
   274.1899,
   269.2565,
   264.3742,
   259.5438,
   254.7663,
   252.3976,
   250.0423,
   247.7007,
   245.3727,
   243.0585,
   240.7581,
   238.4717,
   236.1992,
   233.9408,
   231.6965,
   229.4664,
   227.2506,
   225.049,
   222.8619,
   220.6891,
   218.5308,
   216.387,
   214.2577,
   212.143,
   210.043,
   207.9576,
   205.8868,
   203.8308,
   201.7895,
   199.763,
   197.7513,
   195.7543,
   193.7721,
   191.8048,
   189.8522,
   187.9145,
   185.9916,
   184.0836,
   182.1903,
   180.3119,
   178.4483,
   176.5994,
   174.7654,
   172.9462,
   171.1417,
   169.3519,
   167.5768,
   165.8165,
   164.0708,
   162.3397,
   160.6233,
   158.9214,
   157.2341,
   155.5612,
   153.9029,
   152.259,
   150.6294,
   149.0142,
   147.4133,
   145.8267,
   144.2542,
   142.696,
   141.1518,
   139.6217,
   138.1055,
   136.6033,
   135.115,
   133.6405,
   132.1798,
   130.7328,
   129.2994,
   127.8796,
   126.4733,
   123.7009,
   120.9818,
   118.3153,
   115.7009,
   113.138,
   110.626,
   108.1642,
   105.7521,
   103.3889,
   101.074,
   98.80685,
   96.58665,
   94.41276,
   92.28449,
   90.20116,
   88.16207,
   86.16653,
   84.21383,
   82.30327,
   80.43414,
   78.60575,
   76.81738,
   75.06833,
   73.3579,
   71.68539,
   70.05009,
   68.45132,
   66.88838,
   65.36058,
   63.86724,
   62.40768,
   60.98122,
   59.58721,
   58.22497,
   56.89386,
   55.59323,
   54.32244,
   53.08084,
   51.86783,
   50.68278,
   49.52508,
   48.39414,
   47.28935,
   46.21014,
   45.15594,
   44.12618,
   43.1203,
   42.13775,
   41.17801,
   40.24054,
   39.32482,
   38.43035,
   37.55663,
   36.70316,
   35.86947,
   35.05509,
   34.25955,
   33.48241,
   32.72322,
   31.98156,
   31.25699,
   30.5491,
   29.8575,
   29.18178,
   28.52155,
   27.87645,
   27.2461,
   26.63014,
   26.02822,
   25.44032,
   24.87011,
   24.3182,
   23.78392,
   23.26662,
   22.76568,
   22.28051,
   21.81053,
   21.35518,
   20.91394,
   20.07174,
   19.28007,
   18.53533,
   17.83422,
   17.17367,
   16.55084,
   15.96309,
   15.40799,
   14.88327,
   14.38686,
   13.9168,
   13.47132,
   13.04875,
   12.64756,
   12.26632,
   11.90371,
   11.55853,
   11.22963,
   10.91597,
   10.61659,
   10.05713,
   9.544823,
   9.074171,
   8.640431,
   8.239521,
   7.867916,
   7.522567,
   7.200829,
   6.900401,
   6.619273,
   6.355688,
   6.108098,
   5.655601,
   5.25261,
   4.891818,
   4.567319,
   4.274275,
   4.008671,
   3.767139,
   3.54683,
   3.345316,
   3.16051,
   2.834052,
   2.555687,
   2.555687};
   TGraph *graph = new TGraph(670,model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx1,model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy1);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(7);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1","Projection of B^{+} model",670,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMinimum(2.300118);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMaximum(743.4348);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]1);
   
   graph->Draw("l");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx2[102] = {
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5236,
   5237,
   5238,
   5239,
   5240,
   5241,
   5242,
   5243,
   5244,
   5245,
   5246,
   5247,
   5248,
   5249,
   5250,
   5251,
   5252,
   5253,
   5254,
   5255,
   5256,
   5257,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5271,
   5272,
   5273,
   5274,
   5275,
   5276,
   5277,
   5278,
   5279,
   5280,
   5281,
   5282,
   5283,
   5284,
   5285,
   5286,
   5287,
   5288,
   5289,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5303,
   5304,
   5305,
   5306,
   5307,
   5308,
   5309,
   5310,
   5311,
   5312,
   5313,
   5314,
   5315,
   5316,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy2[102] = {
   19.18094,
   19.07633,
   18.97228,
   18.8688,
   18.76589,
   18.66353,
   18.56174,
   18.4605,
   18.35981,
   18.25968,
   18.16008,
   18.06104,
   17.96253,
   17.86456,
   17.76712,
   17.67022,
   17.57384,
   17.47799,
   17.38266,
   17.28785,
   17.19356,
   17.09978,
   17.00652,
   16.91376,
   16.82151,
   16.72976,
   16.63852,
   16.54777,
   16.45751,
   16.36775,
   16.27848,
   16.18969,
   16.10139,
   16.01357,
   15.92623,
   15.83936,
   15.75297,
   15.66705,
   15.5816,
   15.49662,
   15.4121,
   15.32804,
   15.24443,
   15.16129,
   15.07859,
   14.99635,
   14.91456,
   14.83321,
   14.75231,
   14.67185,
   14.59183,
   14.51224,
   14.43309,
   14.35437,
   14.27607,
   14.19821,
   14.12077,
   14.04375,
   13.96716,
   13.89098,
   13.81521,
   13.73986,
   13.66492,
   13.59039,
   13.51627,
   13.44255,
   13.36923,
   13.29631,
   13.22379,
   13.15166,
   13.07993,
   13.00859,
   12.93764,
   12.86708,
   12.7969,
   12.7271,
   12.65769,
   12.58865,
   12.51999,
   12.4517,
   12.38379,
   12.31624,
   12.24907,
   12.18226,
   12.11582,
   12.04973,
   11.98401,
   11.91865,
   11.85364,
   11.78899,
   11.72469,
   11.66074,
   11.59714,
   11.53389,
   11.47098,
   11.40842,
   11.34619,
   11.28431,
   11.22276,
   11.16155,
   11.10067,
   11.10067};
   graph = new TGraph(102,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx2,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy2);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2","Projection of B^{+} model",102,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMinimum(10.29265);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMaximum(19.98897);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]2);
   
   graph->Draw("l");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx3[460] = {
   5230,
   5230.25,
   5230.5,
   5230.75,
   5231,
   5231.25,
   5231.5,
   5231.75,
   5232,
   5232.25,
   5232.5,
   5232.75,
   5233,
   5233.25,
   5233.5,
   5233.75,
   5234,
   5234.25,
   5234.5,
   5234.75,
   5235,
   5235.25,
   5235.5,
   5235.75,
   5236,
   5236.25,
   5236.5,
   5236.75,
   5237,
   5237.25,
   5237.5,
   5237.75,
   5238,
   5238.25,
   5238.5,
   5238.75,
   5239,
   5239.25,
   5239.5,
   5239.75,
   5240,
   5240.25,
   5240.5,
   5240.75,
   5241,
   5241.25,
   5241.5,
   5241.75,
   5242,
   5242.25,
   5242.5,
   5242.75,
   5243,
   5243.25,
   5243.5,
   5243.75,
   5244,
   5244.25,
   5244.5,
   5244.75,
   5245,
   5245.25,
   5245.5,
   5245.75,
   5246,
   5246.25,
   5246.5,
   5246.75,
   5247,
   5247.25,
   5247.5,
   5247.75,
   5248,
   5248.25,
   5248.5,
   5248.75,
   5249,
   5249.25,
   5249.5,
   5250,
   5250.5,
   5251,
   5251.5,
   5252,
   5253,
   5254,
   5254.5,
   5255,
   5255.5,
   5256,
   5256.5,
   5257,
   5257.25,
   5257.5,
   5257.75,
   5258,
   5258.25,
   5258.5,
   5258.75,
   5259,
   5259.25,
   5259.5,
   5259.75,
   5260,
   5260.25,
   5260.5,
   5260.75,
   5261,
   5261.25,
   5261.5,
   5261.75,
   5262,
   5262.25,
   5262.5,
   5262.75,
   5263,
   5263.25,
   5263.5,
   5263.75,
   5264,
   5264.25,
   5264.5,
   5264.75,
   5265,
   5265.25,
   5265.5,
   5265.75,
   5266,
   5266.25,
   5266.5,
   5266.75,
   5267,
   5267.125,
   5267.25,
   5267.375,
   5267.5,
   5267.625,
   5267.75,
   5267.875,
   5268,
   5268.125,
   5268.25,
   5268.375,
   5268.5,
   5268.625,
   5268.75,
   5268.875,
   5269,
   5269.125,
   5269.25,
   5269.375,
   5269.5,
   5269.625,
   5269.75,
   5269.875,
   5270,
   5270.125,
   5270.25,
   5270.375,
   5270.5,
   5270.625,
   5270.75,
   5270.875,
   5271,
   5271.125,
   5271.25,
   5271.375,
   5271.5,
   5271.625,
   5271.75,
   5271.875,
   5272,
   5272.125,
   5272.25,
   5272.375,
   5272.5,
   5272.625,
   5272.75,
   5272.875,
   5273,
   5273.125,
   5273.25,
   5273.375,
   5273.5,
   5273.625,
   5273.75,
   5273.875,
   5274,
   5274.125,
   5274.25,
   5274.375,
   5274.5,
   5274.625,
   5274.75,
   5274.875,
   5275,
   5275.125,
   5275.25,
   5275.375,
   5275.5,
   5275.625,
   5275.75,
   5275.875,
   5276,
   5276.125,
   5276.25,
   5276.375,
   5276.5,
   5276.625,
   5276.75,
   5276.875,
   5277,
   5277.125,
   5277.25,
   5277.375,
   5277.5,
   5277.625,
   5277.75,
   5277.875,
   5278,
   5278.125,
   5278.25,
   5278.375,
   5278.5,
   5278.625,
   5278.75,
   5278.875,
   5279,
   5279.125,
   5279.25,
   5279.375,
   5279.5,
   5279.625,
   5279.75,
   5279.875,
   5280,
   5280.125,
   5280.25,
   5280.375,
   5280.5,
   5280.625,
   5280.75,
   5280.875,
   5281,
   5281.125,
   5281.25,
   5281.375,
   5281.5,
   5281.625,
   5281.75,
   5281.875,
   5282,
   5282.125,
   5282.25,
   5282.375,
   5282.5,
   5282.625,
   5282.75,
   5282.875,
   5283,
   5283.125,
   5283.25,
   5283.375,
   5283.5,
   5283.625,
   5283.75,
   5283.875,
   5284,
   5284.125,
   5284.25,
   5284.375,
   5284.5,
   5284.625,
   5284.75,
   5284.875,
   5285,
   5285.125,
   5285.25,
   5285.375,
   5285.5,
   5285.625,
   5285.75,
   5285.875,
   5286,
   5286.125,
   5286.25,
   5286.375,
   5286.5,
   5286.625,
   5286.75,
   5286.875,
   5287,
   5287.125,
   5287.25,
   5287.375,
   5287.5,
   5287.625,
   5287.75,
   5287.875,
   5288,
   5288.125,
   5288.25,
   5288.375,
   5288.5,
   5288.625,
   5288.75,
   5288.875,
   5289,
   5289.125,
   5289.25,
   5289.375,
   5289.5,
   5289.625,
   5289.75,
   5289.875,
   5290,
   5290.25,
   5290.5,
   5290.75,
   5291,
   5291.25,
   5291.5,
   5291.75,
   5292,
   5292.25,
   5292.5,
   5292.75,
   5293,
   5293.25,
   5293.5,
   5293.75,
   5294,
   5294.25,
   5294.5,
   5294.75,
   5295,
   5295.25,
   5295.5,
   5295.75,
   5296,
   5296.25,
   5296.5,
   5296.75,
   5297,
   5297.25,
   5297.5,
   5297.75,
   5298,
   5298.25,
   5298.5,
   5298.75,
   5299,
   5299.25,
   5299.5,
   5299.75,
   5300,
   5300.25,
   5300.5,
   5301,
   5301.5,
   5302,
   5302.5,
   5303,
   5304,
   5305,
   5305.5,
   5306,
   5306.5,
   5307,
   5307.5,
   5308,
   5308.25,
   5308.5,
   5308.75,
   5309,
   5309.25,
   5309.5,
   5309.75,
   5310,
   5310.25,
   5310.5,
   5310.75,
   5311,
   5311.25,
   5311.5,
   5311.75,
   5312,
   5312.25,
   5312.5,
   5312.75,
   5313,
   5313.25,
   5313.5,
   5313.75,
   5314,
   5314.25,
   5314.5,
   5314.75,
   5315,
   5315.25,
   5315.5,
   5315.75,
   5316,
   5316.25,
   5316.5,
   5316.75,
   5317,
   5317.25,
   5317.5,
   5317.75,
   5318,
   5318.25,
   5318.5,
   5318.75,
   5319,
   5319.25,
   5319.5,
   5319.75,
   5320,
   5320.25,
   5320.5,
   5320.75,
   5321,
   5321.25,
   5321.5,
   5321.75,
   5322,
   5322.25,
   5322.5,
   5322.75,
   5323,
   5323.25,
   5323.5,
   5323.75,
   5324,
   5324.25,
   5324.5,
   5324.75,
   5325,
   5325.25,
   5325.5,
   5325.75,
   5326,
   5326.25,
   5326.5,
   5326.75,
   5327,
   5327.25,
   5327.5,
   5327.75,
   5328,
   5328.25,
   5328.5,
   5328.75,
   5329,
   5329.25,
   5329.5,
   5329.75,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy3[460] = {
   1.532514,
   1.56202,
   1.591937,
   1.622267,
   1.653013,
   1.684175,
   1.715756,
   1.747758,
   1.780181,
   1.813026,
   1.846297,
   1.879992,
   1.914115,
   1.948664,
   1.983643,
   2.01905,
   2.054887,
   2.091154,
   2.127852,
   2.164981,
   2.202541,
   2.240533,
   2.278955,
   2.317808,
   2.357091,
   2.396804,
   2.436946,
   2.477517,
   2.518516,
   2.559941,
   2.601791,
   2.644065,
   2.686762,
   2.729879,
   2.773415,
   2.817369,
   2.861737,
   2.906518,
   2.951709,
   2.997308,
   3.043312,
   3.089717,
   3.136522,
   3.183722,
   3.231315,
   3.279296,
   3.327662,
   3.376409,
   3.425533,
   3.47503,
   3.524895,
   3.575124,
   3.625711,
   3.676653,
   3.727943,
   3.779577,
   3.831549,
   3.883853,
   3.936484,
   3.989436,
   4.042702,
   4.096275,
   4.150151,
   4.204321,
   4.258779,
   4.313517,
   4.36853,
   4.423808,
   4.479346,
   4.535134,
   4.591165,
   4.64743,
   4.703923,
   4.760633,
   4.817553,
   4.874674,
   4.931987,
   4.989483,
   5.047151,
   5.162972,
   5.279372,
   5.396271,
   5.513587,
   5.631237,
   5.867188,
   6.103407,
   6.221384,
   6.339146,
   6.456594,
   6.57363,
   6.690154,
   6.806063,
   6.863755,
   6.921254,
   6.978549,
   7.035625,
   7.092471,
   7.149071,
   7.205415,
   7.261487,
   7.317276,
   7.372768,
   7.42795,
   7.482808,
   7.537329,
   7.591501,
   7.645309,
   7.698741,
   7.751783,
   7.804423,
   7.856647,
   7.908442,
   7.959795,
   8.010693,
   8.061123,
   8.111072,
   8.160528,
   8.209477,
   8.257907,
   8.305805,
   8.353159,
   8.399956,
   8.446184,
   8.49183,
   8.536883,
   8.58133,
   8.62516,
   8.668361,
   8.71092,
   8.752827,
   8.794071,
   8.834638,
   8.854666,
   8.87452,
   8.8942,
   8.913704,
   8.933032,
   8.952181,
   8.97115,
   8.989938,
   9.008544,
   9.026966,
   9.045204,
   9.063255,
   9.081119,
   9.098794,
   9.116279,
   9.133574,
   9.150675,
   9.167584,
   9.184297,
   9.200815,
   9.217135,
   9.233258,
   9.249181,
   9.264903,
   9.280424,
   9.295742,
   9.310856,
   9.325765,
   9.340469,
   9.354965,
   9.369254,
   9.383333,
   9.397202,
   9.410861,
   9.424307,
   9.43754,
   9.450559,
   9.463364,
   9.475952,
   9.488324,
   9.500478,
   9.512414,
   9.52413,
   9.535627,
   9.546902,
   9.557955,
   9.568786,
   9.579393,
   9.589776,
   9.599934,
   9.609867,
   9.619573,
   9.629052,
   9.638303,
   9.647325,
   9.656119,
   9.664682,
   9.673016,
   9.681118,
   9.688989,
   9.696627,
   9.704033,
   9.711205,
   9.718144,
   9.724848,
   9.731318,
   9.737552,
   9.74355,
   9.749312,
   9.754838,
   9.760127,
   9.765178,
   9.769991,
   9.774566,
   9.778903,
   9.783001,
   9.78686,
   9.79048,
   9.79386,
   9.797,
   9.7999,
   9.802559,
   9.804978,
   9.807157,
   9.809094,
   9.810791,
   9.812246,
   9.81346,
   9.814433,
   9.815164,
   9.815654,
   9.815903,
   9.815909,
   9.815675,
   9.815199,
   9.814481,
   9.813522,
   9.812322,
   9.81088,
   9.809197,
   9.807274,
   9.805109,
   9.802704,
   9.800058,
   9.797172,
   9.794045,
   9.790679,
   9.787073,
   9.783228,
   9.779143,
   9.77482,
   9.770258,
   9.765458,
   9.760421,
   9.755146,
   9.749633,
   9.743885,
   9.7379,
   9.731679,
   9.725223,
   9.718532,
   9.711607,
   9.704448,
   9.697055,
   9.68943,
   9.681573,
   9.673484,
   9.665163,
   9.656613,
   9.647832,
   9.638823,
   9.629585,
   9.620119,
   9.610426,
   9.600506,
   9.590361,
   9.579991,
   9.569396,
   9.558578,
   9.547537,
   9.536275,
   9.524791,
   9.513087,
   9.501164,
   9.489022,
   9.476663,
   9.464087,
   9.451295,
   9.438287,
   9.425066,
   9.411632,
   9.397986,
   9.384129,
   9.370061,
   9.355785,
   9.3413,
   9.326609,
   9.311711,
   9.296608,
   9.281302,
   9.265793,
   9.250082,
   9.23417,
   9.218059,
   9.20175,
   9.185243,
   9.168541,
   9.151644,
   9.134553,
   9.11727,
   9.099795,
   9.082131,
   9.064278,
   9.046237,
   9.02801,
   9.009598,
   8.991003,
   8.972225,
   8.953266,
   8.934127,
   8.91481,
   8.895316,
   8.875646,
   8.855801,
   8.815595,
   8.774707,
   8.73315,
   8.690934,
   8.64807,
   8.604572,
   8.560449,
   8.515715,
   8.47038,
   8.424458,
   8.37796,
   8.330899,
   8.283287,
   8.235137,
   8.186461,
   8.137271,
   8.087581,
   8.037404,
   7.986751,
   7.935637,
   7.884074,
   7.832075,
   7.779654,
   7.726822,
   7.673595,
   7.619984,
   7.566002,
   7.511664,
   7.456982,
   7.40197,
   7.346641,
   7.291007,
   7.235083,
   7.178881,
   7.122415,
   7.065697,
   7.008741,
   6.95156,
   6.894167,
   6.836575,
   6.778797,
   6.720846,
   6.604475,
   6.487564,
   6.370215,
   6.252527,
   6.134597,
   5.898398,
   5.66237,
   5.544647,
   5.427234,
   5.310216,
   5.193677,
   5.077696,
   4.96235,
   4.90494,
   4.847717,
   4.790689,
   4.733867,
   4.677258,
   4.620872,
   4.564715,
   4.508798,
   4.453127,
   4.397711,
   4.342557,
   4.287673,
   4.233065,
   4.178742,
   4.12471,
   4.070976,
   4.017547,
   3.964429,
   3.911628,
   3.85915,
   3.807002,
   3.755189,
   3.703716,
   3.65259,
   3.601814,
   3.551395,
   3.501337,
   3.451645,
   3.402324,
   3.353377,
   3.304809,
   3.256624,
   3.208825,
   3.161418,
   3.114403,
   3.067787,
   3.02157,
   2.975757,
   2.93035,
   2.885352,
   2.840765,
   2.796592,
   2.752835,
   2.709496,
   2.666577,
   2.624079,
   2.582005,
   2.540355,
   2.499131,
   2.458334,
   2.417965,
   2.378025,
   2.338515,
   2.299434,
   2.260784,
   2.222565,
   2.184778,
   2.147421,
   2.110495,
   2.074,
   2.037936,
   2.002301,
   1.967096,
   1.93232,
   1.897972,
   1.864051,
   1.830556,
   1.797486,
   1.76484,
   1.732616,
   1.700813,
   1.66943,
   1.638464,
   1.607915,
   1.577779,
   1.548057,
   1.518744,
   1.48984,
   1.461343,
   1.433249,
   1.405557,
   1.378265,
   1.351369,
   1.324868,
   1.298759,
   1.273039,
   1.247705,
   1.222755,
   1.222755};
   graph = new TGraph(460,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx3,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy3);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3","Projection of B^{+} model",460,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMinimum(0.36344);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMaximum(10.67522);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_KKpiD0cB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Comp[bkg_KKpiD0]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]3);
   
   graph->Draw("l");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx4[666] = {
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5235.5,
   5236,
   5236.5,
   5237,
   5237.5,
   5238,
   5238.5,
   5239,
   5239.5,
   5240,
   5240.5,
   5241,
   5241.5,
   5242,
   5242.5,
   5243,
   5243.5,
   5244,
   5244.25,
   5244.5,
   5244.75,
   5245,
   5245.25,
   5245.5,
   5245.75,
   5246,
   5246.25,
   5246.5,
   5246.75,
   5247,
   5247.25,
   5247.5,
   5247.75,
   5248,
   5248.25,
   5248.5,
   5248.75,
   5249,
   5249.25,
   5249.5,
   5249.75,
   5250,
   5250.25,
   5250.5,
   5250.75,
   5251,
   5251.25,
   5251.5,
   5251.75,
   5252,
   5252.25,
   5252.5,
   5252.75,
   5253,
   5253.25,
   5253.5,
   5253.75,
   5254,
   5254.25,
   5254.5,
   5254.75,
   5255,
   5255.25,
   5255.375,
   5255.5,
   5255.625,
   5255.75,
   5255.875,
   5256,
   5256.125,
   5256.25,
   5256.375,
   5256.5,
   5256.625,
   5256.75,
   5256.875,
   5257,
   5257.125,
   5257.25,
   5257.375,
   5257.5,
   5257.625,
   5257.75,
   5257.875,
   5258,
   5258.125,
   5258.25,
   5258.375,
   5258.5,
   5258.625,
   5258.75,
   5258.875,
   5259,
   5259.125,
   5259.25,
   5259.375,
   5259.5,
   5259.625,
   5259.75,
   5259.875,
   5260,
   5260.125,
   5260.25,
   5260.375,
   5260.5,
   5260.625,
   5260.75,
   5260.875,
   5261,
   5261.125,
   5261.188,
   5261.25,
   5261.312,
   5261.375,
   5261.438,
   5261.5,
   5261.562,
   5261.625,
   5261.688,
   5261.75,
   5261.812,
   5261.875,
   5261.938,
   5262,
   5262.062,
   5262.125,
   5262.188,
   5262.25,
   5262.312,
   5262.375,
   5262.438,
   5262.5,
   5262.562,
   5262.625,
   5262.688,
   5262.75,
   5262.812,
   5262.875,
   5262.938,
   5263,
   5263.062,
   5263.125,
   5263.188,
   5263.25,
   5263.312,
   5263.375,
   5263.438,
   5263.5,
   5263.562,
   5263.625,
   5263.688,
   5263.75,
   5263.812,
   5263.875,
   5263.938,
   5264,
   5264.062,
   5264.125,
   5264.188,
   5264.25,
   5264.312,
   5264.375,
   5264.438,
   5264.5,
   5264.562,
   5264.625,
   5264.688,
   5264.75,
   5264.812,
   5264.875,
   5264.938,
   5265,
   5265.062,
   5265.125,
   5265.188,
   5265.25,
   5265.312,
   5265.375,
   5265.438,
   5265.5,
   5265.562,
   5265.625,
   5265.688,
   5265.75,
   5265.812,
   5265.875,
   5265.938,
   5266,
   5266.125,
   5266.25,
   5266.375,
   5266.5,
   5266.625,
   5266.75,
   5266.875,
   5267,
   5267.125,
   5267.25,
   5267.375,
   5267.5,
   5267.625,
   5267.75,
   5267.875,
   5268,
   5268.125,
   5268.25,
   5268.375,
   5268.5,
   5268.625,
   5268.75,
   5268.875,
   5269,
   5269.125,
   5269.25,
   5269.375,
   5269.5,
   5269.75,
   5270,
   5270.5,
   5270.75,
   5271,
   5271.125,
   5271.25,
   5271.375,
   5271.5,
   5271.625,
   5271.75,
   5271.875,
   5272,
   5272.125,
   5272.25,
   5272.375,
   5272.5,
   5272.625,
   5272.688,
   5272.75,
   5272.812,
   5272.875,
   5272.938,
   5273,
   5273.062,
   5273.125,
   5273.188,
   5273.25,
   5273.312,
   5273.375,
   5273.438,
   5273.5,
   5273.562,
   5273.625,
   5273.688,
   5273.75,
   5273.812,
   5273.875,
   5273.938,
   5274,
   5274.062,
   5274.125,
   5274.188,
   5274.25,
   5274.312,
   5274.375,
   5274.438,
   5274.5,
   5274.562,
   5274.625,
   5274.688,
   5274.75,
   5274.812,
   5274.875,
   5274.938,
   5275,
   5275.062,
   5275.125,
   5275.188,
   5275.25,
   5275.312,
   5275.375,
   5275.438,
   5275.5,
   5275.562,
   5275.625,
   5275.688,
   5275.75,
   5275.812,
   5275.875,
   5275.938,
   5276,
   5276.062,
   5276.125,
   5276.188,
   5276.25,
   5276.312,
   5276.375,
   5276.438,
   5276.5,
   5276.562,
   5276.625,
   5276.688,
   5276.75,
   5276.812,
   5276.875,
   5276.938,
   5277,
   5277.062,
   5277.125,
   5277.188,
   5277.25,
   5277.312,
   5277.375,
   5277.438,
   5277.5,
   5277.562,
   5277.625,
   5277.688,
   5277.75,
   5277.812,
   5277.875,
   5277.938,
   5278,
   5278.062,
   5278.125,
   5278.188,
   5278.25,
   5278.312,
   5278.375,
   5278.438,
   5278.5,
   5278.562,
   5278.625,
   5278.688,
   5278.75,
   5278.812,
   5278.875,
   5278.938,
   5279,
   5279.062,
   5279.125,
   5279.188,
   5279.25,
   5279.312,
   5279.375,
   5279.438,
   5279.5,
   5279.562,
   5279.625,
   5279.688,
   5279.75,
   5279.812,
   5279.875,
   5279.938,
   5280,
   5280.062,
   5280.125,
   5280.188,
   5280.25,
   5280.312,
   5280.375,
   5280.438,
   5280.5,
   5280.562,
   5280.625,
   5280.688,
   5280.75,
   5280.812,
   5280.875,
   5280.938,
   5281,
   5281.062,
   5281.125,
   5281.188,
   5281.25,
   5281.312,
   5281.375,
   5281.438,
   5281.5,
   5281.562,
   5281.625,
   5281.688,
   5281.75,
   5281.812,
   5281.875,
   5281.938,
   5282,
   5282.062,
   5282.125,
   5282.188,
   5282.25,
   5282.312,
   5282.375,
   5282.438,
   5282.5,
   5282.562,
   5282.625,
   5282.688,
   5282.75,
   5282.812,
   5282.875,
   5282.938,
   5283,
   5283.062,
   5283.125,
   5283.188,
   5283.25,
   5283.312,
   5283.375,
   5283.438,
   5283.5,
   5283.562,
   5283.625,
   5283.688,
   5283.75,
   5283.812,
   5283.875,
   5283.938,
   5284,
   5284.062,
   5284.125,
   5284.188,
   5284.25,
   5284.312,
   5284.375,
   5284.438,
   5284.5,
   5284.625,
   5284.75,
   5284.875,
   5285,
   5285.125,
   5285.25,
   5285.375,
   5285.5,
   5285.625,
   5285.75,
   5285.875,
   5286,
   5286.125,
   5286.25,
   5286.5,
   5287,
   5287.25,
   5287.5,
   5287.625,
   5287.75,
   5287.875,
   5288,
   5288.125,
   5288.25,
   5288.375,
   5288.5,
   5288.625,
   5288.75,
   5288.875,
   5289,
   5289.125,
   5289.25,
   5289.375,
   5289.5,
   5289.625,
   5289.75,
   5289.875,
   5290,
   5290.125,
   5290.25,
   5290.375,
   5290.5,
   5290.625,
   5290.75,
   5290.875,
   5291,
   5291.125,
   5291.188,
   5291.25,
   5291.312,
   5291.375,
   5291.438,
   5291.5,
   5291.562,
   5291.625,
   5291.688,
   5291.75,
   5291.812,
   5291.875,
   5291.938,
   5292,
   5292.062,
   5292.125,
   5292.188,
   5292.25,
   5292.312,
   5292.375,
   5292.438,
   5292.5,
   5292.562,
   5292.625,
   5292.688,
   5292.75,
   5292.812,
   5292.875,
   5292.938,
   5293,
   5293.062,
   5293.125,
   5293.188,
   5293.25,
   5293.312,
   5293.375,
   5293.438,
   5293.5,
   5293.562,
   5293.625,
   5293.688,
   5293.75,
   5293.812,
   5293.875,
   5293.938,
   5294,
   5294.062,
   5294.125,
   5294.188,
   5294.25,
   5294.312,
   5294.375,
   5294.438,
   5294.5,
   5294.562,
   5294.625,
   5294.688,
   5294.75,
   5294.812,
   5294.875,
   5295,
   5295.125,
   5295.25,
   5295.375,
   5295.5,
   5295.625,
   5295.75,
   5295.875,
   5296,
   5296.125,
   5296.25,
   5296.375,
   5296.5,
   5296.625,
   5296.75,
   5296.875,
   5297,
   5297.125,
   5297.25,
   5297.375,
   5297.5,
   5297.625,
   5297.75,
   5297.875,
   5298,
   5298.125,
   5298.25,
   5298.375,
   5298.5,
   5298.625,
   5298.75,
   5298.875,
   5299,
   5299.125,
   5299.25,
   5299.375,
   5299.5,
   5299.625,
   5299.75,
   5299.875,
   5300,
   5300.125,
   5300.25,
   5300.375,
   5300.5,
   5300.625,
   5300.75,
   5300.875,
   5301,
   5301.125,
   5301.25,
   5301.375,
   5301.5,
   5301.625,
   5301.75,
   5301.875,
   5302,
   5302.125,
   5302.25,
   5302.375,
   5302.5,
   5302.625,
   5302.75,
   5302.875,
   5303,
   5303.125,
   5303.25,
   5303.375,
   5303.5,
   5303.625,
   5303.75,
   5303.875,
   5304,
   5304.125,
   5304.25,
   5304.375,
   5304.5,
   5304.625,
   5304.75,
   5304.875,
   5305,
   5305.25,
   5305.5,
   5305.75,
   5306,
   5306.25,
   5306.5,
   5306.75,
   5307,
   5307.25,
   5307.5,
   5307.75,
   5308,
   5308.25,
   5308.5,
   5308.75,
   5309,
   5309.25,
   5309.5,
   5309.75,
   5310,
   5310.5,
   5311,
   5311.5,
   5312,
   5312.5,
   5313,
   5313.5,
   5314,
   5314.5,
   5315,
   5315.5,
   5316,
   5316.5,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy4[666] = {
   23.89338,
   24.10978,
   24.3591,
   24.64622,
   24.97695,
   25.35814,
   25.57011,
   25.79783,
   26.04251,
   26.30547,
   26.58814,
   26.89206,
   27.21886,
   27.57033,
   27.94835,
   28.35496,
   28.79233,
   29.26278,
   29.76875,
   30.31289,
   30.89796,
   31.52692,
   32.20289,
   32.92917,
   33.31226,
   33.70924,
   34.12059,
   34.54678,
   34.9883,
   35.44564,
   35.91934,
   36.4099,
   36.91788,
   37.44382,
   37.9883,
   38.55189,
   39.13519,
   39.73882,
   40.36339,
   41.00954,
   41.67794,
   42.36924,
   43.08415,
   43.82337,
   44.58763,
   45.37766,
   46.19423,
   47.03812,
   47.91014,
   48.81112,
   49.74191,
   50.70339,
   51.69647,
   52.72208,
   53.7812,
   54.87482,
   56.00398,
   57.16977,
   58.3733,
   59.61574,
   60.89833,
   62.22233,
   63.58908,
   64.99999,
   66.45654,
   67.9603,
   69.51291,
   71.11613,
   72.77183,
   73.61997,
   74.48198,
   75.35814,
   76.24872,
   77.15401,
   78.07431,
   79.00993,
   79.96119,
   80.92843,
   81.912,
   82.91225,
   83.92957,
   84.96434,
   86.01698,
   87.0879,
   88.17756,
   89.28642,
   90.41495,
   91.56367,
   92.73311,
   93.92381,
   95.13637,
   96.37138,
   97.62948,
   98.91135,
   100.2177,
   101.5492,
   102.9067,
   104.291,
   105.703,
   107.1435,
   108.6136,
   110.1141,
   111.6463,
   113.2111,
   114.8099,
   116.4438,
   118.1141,
   119.8223,
   121.5699,
   123.3585,
   125.1897,
   127.0653,
   128.9871,
   130.9573,
   132.978,
   135.0514,
   136.1086,
   137.18,
   138.2658,
   139.3663,
   140.482,
   141.6132,
   142.7603,
   143.9237,
   145.1037,
   146.3008,
   147.5154,
   148.7479,
   149.9989,
   151.2688,
   152.5582,
   153.8674,
   155.197,
   156.5477,
   157.92,
   159.3144,
   160.7316,
   162.1722,
   163.6369,
   165.1264,
   166.6414,
   168.1826,
   169.7508,
   171.3425,
   172.9488,
   174.5693,
   176.2042,
   177.8533,
   179.5169,
   181.195,
   182.8875,
   184.5945,
   186.316,
   188.0521,
   189.8029,
   191.5682,
   193.3482,
   195.1429,
   196.9523,
   198.7764,
   200.6153,
   202.4689,
   204.3373,
   206.2204,
   208.1184,
   210.0311,
   211.9586,
   213.9009,
   215.858,
   217.8299,
   219.8166,
   221.818,
   223.8342,
   225.8651,
   227.9108,
   229.9711,
   232.0461,
   234.1358,
   236.2401,
   238.359,
   240.4924,
   242.6404,
   244.8028,
   246.9797,
   249.1709,
   251.3765,
   253.5963,
   255.8304,
   258.0786,
   260.3409,
   262.6172,
   264.9075,
   267.2117,
   269.5297,
   274.2068,
   278.9381,
   283.7229,
   288.5604,
   293.4498,
   298.3901,
   303.3804,
   308.4196,
   313.5068,
   318.6407,
   323.8201,
   329.0438,
   334.3106,
   339.6189,
   344.9674,
   350.3546,
   355.7789,
   361.2387,
   366.7324,
   372.2582,
   377.8143,
   383.3988,
   389.01,
   394.6457,
   400.3041,
   405.983,
   411.6803,
   417.3938,
   428.8605,
   440.3648,
   463.4082,
   474.9068,
   486.3619,
   492.0664,
   497.7518,
   503.4153,
   509.0541,
   514.6654,
   520.2462,
   525.7937,
   531.3049,
   536.7771,
   542.2071,
   547.5921,
   552.9291,
   558.2152,
   560.8383,
   563.4475,
   566.0425,
   568.6229,
   571.1883,
   573.7385,
   576.2729,
   578.7914,
   581.2934,
   583.7786,
   586.2467,
   588.6973,
   591.13,
   593.5445,
   595.9404,
   598.3173,
   600.675,
   603.013,
   605.331,
   607.6286,
   609.9055,
   612.1613,
   614.3958,
   616.6085,
   618.7991,
   620.9672,
   623.1126,
   625.2349,
   627.3338,
   629.4089,
   631.4599,
   633.4865,
   635.4884,
   637.4652,
   639.4166,
   641.3424,
   643.2421,
   645.1156,
   646.9625,
   648.7825,
   650.5753,
   652.3406,
   654.0782,
   655.7877,
   657.4689,
   659.1215,
   660.7452,
   662.3397,
   663.9049,
   665.4404,
   666.946,
   668.4214,
   669.8664,
   671.2808,
   672.6643,
   674.0166,
   675.3376,
   676.6271,
   677.8847,
   679.1104,
   680.3038,
   681.4649,
   682.5933,
   683.689,
   684.7517,
   685.7812,
   686.7774,
   687.7401,
   688.6692,
   689.5644,
   690.4256,
   691.2527,
   692.0455,
   692.804,
   693.5278,
   694.2171,
   694.8715,
   695.4911,
   696.0757,
   696.6251,
   697.1394,
   697.6184,
   698.062,
   698.4702,
   698.8429,
   699.18,
   699.4814,
   699.7472,
   699.9772,
   700.1715,
   700.3299,
   700.4525,
   700.5392,
   700.5901,
   700.6051,
   700.5841,
   700.5273,
   700.4346,
   700.306,
   700.1416,
   699.9414,
   699.7054,
   699.4337,
   699.1262,
   698.7831,
   698.4045,
   697.9903,
   697.5406,
   697.0556,
   696.5353,
   695.9798,
   695.3891,
   694.7635,
   694.103,
   693.4076,
   692.6776,
   691.9131,
   691.1141,
   690.2808,
   689.4134,
   688.512,
   687.5768,
   686.6079,
   685.6054,
   684.5696,
   683.5007,
   682.3987,
   681.2639,
   680.0965,
   678.8967,
   677.6646,
   676.4005,
   675.1046,
   673.7772,
   672.4183,
   671.0283,
   669.6074,
   668.1558,
   666.6738,
   665.1616,
   663.6194,
   662.0476,
   660.4463,
   658.8158,
   657.1565,
   655.4685,
   653.7521,
   652.0077,
   650.2354,
   648.4357,
   646.6087,
   644.7548,
   642.8743,
   640.9675,
   639.0346,
   637.076,
   635.092,
   633.083,
   631.0491,
   628.9908,
   626.9084,
   624.8022,
   622.6725,
   620.5196,
   618.344,
   616.1459,
   613.9256,
   611.6836,
   609.4201,
   607.1355,
   604.8302,
   602.5044,
   600.1586,
   597.7931,
   595.4083,
   593.0045,
   590.5821,
   588.1413,
   585.6827,
   583.2065,
   580.7132,
   578.203,
   575.6764,
   573.1337,
   570.5752,
   568.0014,
   565.4127,
   562.8092,
   560.1916,
   557.5601,
   552.2568,
   546.9025,
   541.5,
   536.0523,
   530.5624,
   525.0332,
   519.4675,
   513.8684,
   508.2387,
   502.5813,
   496.899,
   491.1946,
   485.4711,
   479.731,
   468.2124,
   445.096,
   433.5394,
   422.0102,
   416.2619,
   410.5274,
   404.809,
   399.1088,
   393.4291,
   387.7719,
   382.1391,
   376.5328,
   370.9549,
   365.4072,
   359.8916,
   354.4096,
   348.9631,
   343.5536,
   338.1827,
   332.8519,
   327.5627,
   322.3163,
   317.1141,
   311.9575,
   306.8475,
   301.7853,
   296.7721,
   291.8087,
   286.8963,
   282.0356,
   277.2277,
   272.4731,
   267.7728,
   265.4431,
   263.1273,
   260.8253,
   258.5373,
   256.2633,
   254.0034,
   251.7577,
   249.5261,
   247.3089,
   245.1059,
   242.9174,
   240.7432,
   238.5835,
   236.4383,
   234.3077,
   232.1917,
   230.0903,
   228.0035,
   225.9314,
   223.874,
   221.8313,
   219.8033,
   217.7901,
   215.7917,
   213.808,
   211.8392,
   209.8851,
   207.9458,
   206.0213,
   204.1116,
   202.2167,
   200.3365,
   198.4712,
   196.6205,
   194.7846,
   192.9635,
   191.157,
   189.3653,
   187.5881,
   185.8257,
   184.0778,
   182.3445,
   180.6258,
   178.9215,
   177.2318,
   175.5564,
   173.8955,
   172.2489,
   170.6167,
   168.9987,
   167.395,
   165.8054,
   164.2299,
   162.6685,
   161.1212,
   159.5878,
   158.0683,
   156.5627,
   155.0709,
   153.5928,
   150.6776,
   147.8165,
   145.0092,
   142.2549,
   139.5532,
   136.9035,
   134.3052,
   131.7576,
   129.2603,
   126.8124,
   124.4134,
   122.0627,
   119.7596,
   117.5033,
   115.2933,
   113.1288,
   111.0091,
   108.9337,
   106.9017,
   104.9124,
   102.9652,
   101.0594,
   99.19427,
   97.36907,
   95.58313,
   93.83574,
   92.12619,
   90.45381,
   88.81788,
   87.21772,
   85.65265,
   84.12198,
   82.62504,
   81.16115,
   79.72965,
   78.32987,
   76.96117,
   75.62291,
   74.31443,
   73.03512,
   71.78434,
   70.56148,
   69.36594,
   68.19711,
   67.05441,
   65.93725,
   64.84507,
   63.77729,
   62.73336,
   61.71275,
   60.71491,
   59.73932,
   58.78546,
   57.85282,
   56.94091,
   56.04924,
   55.17733,
   54.32471,
   53.49092,
   52.67552,
   51.87806,
   51.09811,
   50.33525,
   49.58908,
   48.85917,
   48.14515,
   47.44662,
   46.76322,
   46.09456,
   45.44031,
   44.80009,
   44.1739,
   43.5654,
   42.97522,
   42.40268,
   41.84713,
   41.30795,
   40.78456,
   40.27637,
   39.78283,
   39.30341,
   38.38493,
   37.51706,
   36.69623,
   35.91914,
   35.18273,
   34.48418,
   33.82084,
   33.19031,
   32.59033,
   32.01882,
   31.47386,
   30.95366,
   30.45657,
   29.98107,
   29.52574,
   29.08928,
   28.67047,
   28.2682,
   27.88142,
   27.50918,
   26.80481,
   26.14874,
   25.53552,
   24.96048,
   24.41957,
   23.90933,
   23.42675,
   22.96923,
   22.53452,
   22.12065,
   21.72589,
   21.34873,
   20.98784,
   20.64204,
   19.9916,
   19.3903,
   18.83237,
   18.31304,
   17.82838,
   17.37503,
   16.95013,
   16.55122,
   16.17613,
   15.82297,
   15.49006,
   15.17589,
   14.87912,
   14.87912};
   graph = new TGraph(666,model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx4,model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy4);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4","Projection of B^{+} model",666,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetMinimum(13.3912);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetMaximum(769.1776);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]4);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[50] = {
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329};
   Double_t h_data_fy3002[50] = {
   28,
   29,
   32,
   23,
   22,
   23,
   30,
   35,
   40,
   34,
   53,
   52,
   70,
   83,
   97,
   149,
   187,
   253,
   316,
   375,
   462,
   556,
   646,
   702,
   688,
   720,
   644,
   518,
   414,
   348,
   266,
   205,
   155,
   106,
   92,
   55,
   63,
   39,
   38,
   30,
   22,
   31,
   25,
   19,
   26,
   14,
   20,
   12,
   15,
   11};
   Double_t h_data_felx3002[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3002[50] = {
   5.259711,
   5.353932,
   5.627135,
   4.760717,
   4.654502,
   4.760717,
   5.446522,
   5.887675,
   6.298,
   5.802128,
   7.257065,
   7.187836,
   8.346566,
   9.092044,
   9.831854,
   11.71679,
   13.18393,
   15.41383,
   17.28342,
   18.87137,
   21,
   23.08495,
   24.92145,
   26,
   25.73452,
   26.33747,
   24.88208,
   22.2651,
   19.85313,
   18.16146,
   15.81717,
   13.82655,
   11.95994,
   9.807764,
   9.574201,
   7.39358,
   7.916129,
   6.218102,
   6.137163,
   5.446522,
   4.654502,
   5.537565,
   4.966335,
   4.320219,
   5.066015,
   3.6965,
   4.434448,
   3.415266,
   3.82938,
   3.265579};
   Double_t h_data_fehx3002[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3002[50] = {
   6.354446,
   6.44702,
   6.715753,
   5.865235,
   5.761366,
   5.865235,
   6.538046,
   6.97241,
   7.377261,
   6.888101,
   8.325916,
   8.257346,
   9.406468,
   10.14705,
   10.88273,
   12.71679,
   14.18393,
   16.41383,
   18.28342,
   19.87137,
   22,
   24.08495,
   25.92145,
   27,
   26.73452,
   27.33747,
   25.88208,
   23.2651,
   20.85313,
   19.16146,
   16.81717,
   14.82655,
   12.95994,
   10.80776,
   10.62644,
   8.461166,
   8.979274,
   7.298372,
   7.218484,
   6.538046,
   5.761366,
   6.627601,
   6.066589,
   5.435196,
   6.164324,
   4.830381,
   5.546519,
   4.559819,
   4.958738,
   4.416521};
   grae = new TGraphAsymmErrors(50,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__Bc_DTF_M_Bc");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__Bc_DTF_M_Bc",100,5220,5340);
   Graph_h_data3002->SetMinimum(6.960979);
   Graph_h_data3002->SetMaximum(821.2978);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_724a450__2 = new TH1D("frame_724a450__2","",50,5230,5330);
   frame_724a450__2->SetMaximum(800);
   frame_724a450__2->SetDirectory(0);
   frame_724a450__2->SetStats(0);
   frame_724a450__2->SetLineWidth(2);
   frame_724a450__2->SetMarkerStyle(20);
   frame_724a450__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{D}_{s}^{#font[122]{+}}#bar{#font[12]{D}}#kern[-0.02]{^{0}}) [MeV/#font[12]{c}^{2}]");
   frame_724a450__2->GetXaxis()->SetNdivisions(505);
   frame_724a450__2->GetXaxis()->SetLabelFont(132);
   frame_724a450__2->GetXaxis()->SetLabelOffset(0.01);
   frame_724a450__2->GetXaxis()->SetLabelSize(0.06);
   frame_724a450__2->GetXaxis()->SetTitleSize(0.072);
   frame_724a450__2->GetXaxis()->SetTitleOffset(0.95);
   frame_724a450__2->GetXaxis()->SetTitleFont(132);
   frame_724a450__2->GetYaxis()->SetTitle("Candidates / (2 MeV/#font[12]{c}^{2})");
   frame_724a450__2->GetYaxis()->SetLabelFont(132);
   frame_724a450__2->GetYaxis()->SetLabelOffset(0.01);
   frame_724a450__2->GetYaxis()->SetLabelSize(0.06);
   frame_724a450__2->GetYaxis()->SetTitleSize(0.072);
   frame_724a450__2->GetYaxis()->SetTitleOffset(0.95);
   frame_724a450__2->GetYaxis()->SetTitleFont(132);
   frame_724a450__2->GetZaxis()->SetLabelFont(132);
   frame_724a450__2->GetZaxis()->SetLabelSize(0.06);
   frame_724a450__2->GetZaxis()->SetTitleSize(0.072);
   frame_724a450__2->GetZaxis()->SetTitleOffset(1.2);
   frame_724a450__2->GetZaxis()->SetTitleFont(132);
   frame_724a450__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.62,0.6,0.92,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model","Total fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("cbTot","#font[12]{B}^{+}#rightarrow #font[12]{D}_{s}^{#font[122]{+}}#bar{#font[12]{D}}#kern[-0.02]{^{0}}","l");
   entry->SetLineColor(7);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg_model","Combinatorial","l");
   entry->SetLineColor(8);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg_KKpiD0","#font[12]{B}^{+}#rightarrow #font[12]{K}^{+}#font[12]{K}^{#font[122]{-}}#pi^{+}#bar{#font[12]{D}}#kern[-0.02]{^{0}}","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(3);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> Fig2e.C <==
void ACP_mass_fit_2011_12_Bm_Kpipi_Kpi_RS()
{
//=========Macro generated from canvas: c/c
//=========  (Mon Apr  9 13:32:30 2018) by ROOT version 6.12/06
   TCanvas *c = new TCanvas("c", "c",0,0,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(5212.716,-18.22785,5336.173,95.6962);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.14);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.16);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   
   TH1D *frame_66752f0__1 = new TH1D("frame_66752f0__1","",50,5230,5330);
   frame_66752f0__1->SetMaximum(90);
   frame_66752f0__1->SetDirectory(0);
   frame_66752f0__1->SetStats(0);
   frame_66752f0__1->SetLineWidth(2);
   frame_66752f0__1->SetMarkerStyle(20);
   frame_66752f0__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{D}^{#font[122]{-}}#font[12]{D}^{0}) [MeV/#font[12]{c}^{2}]");
   frame_66752f0__1->GetXaxis()->SetNdivisions(505);
   frame_66752f0__1->GetXaxis()->SetLabelFont(132);
   frame_66752f0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_66752f0__1->GetXaxis()->SetLabelSize(0.06);
   frame_66752f0__1->GetXaxis()->SetTitleSize(0.072);
   frame_66752f0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_66752f0__1->GetXaxis()->SetTitleFont(132);
   frame_66752f0__1->GetYaxis()->SetTitle("Candidates / (2 MeV/#font[12]{c}^{2})");
   frame_66752f0__1->GetYaxis()->SetLabelFont(132);
   frame_66752f0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_66752f0__1->GetYaxis()->SetLabelSize(0.06);
   frame_66752f0__1->GetYaxis()->SetTitleSize(0.072);
   frame_66752f0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_66752f0__1->GetYaxis()->SetTitleFont(132);
   frame_66752f0__1->GetZaxis()->SetLabelFont(132);
   frame_66752f0__1->GetZaxis()->SetLabelSize(0.06);
   frame_66752f0__1->GetZaxis()->SetTitleSize(0.072);
   frame_66752f0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_66752f0__1->GetZaxis()->SetTitleFont(132);
   frame_66752f0__1->Draw("FUNC");
   
   Double_t h_data_fx3001[50] = {
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329};
   Double_t h_data_fy3001[50] = {
   3,
   4,
   3,
   5,
   6,
   5,
   9,
   6,
   5,
   6,
   6,
   4,
   7,
   10,
   12,
   12,
   15,
   22,
   32,
   28,
   44,
   51,
   67,
   57,
   60,
   47,
   75,
   51,
   31,
   33,
   20,
   16,
   15,
   11,
   7,
   11,
   4,
   3,
   4,
   3,
   1,
   4,
   4,
   1,
   2,
   1,
   1,
   2,
   3,
   4};
   Double_t h_data_felx3001[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3001[50] = {
   1.632705,
   1.914339,
   1.632705,
   2.159691,
   2.379931,
   2.159691,
   2.943461,
   2.379931,
   2.159691,
   2.379931,
   2.379931,
   1.914339,
   2.58147,
   3.108694,
   3.415266,
   3.415266,
   3.82938,
   4.654502,
   5.627135,
   5.259711,
   6.60794,
   7.117933,
   8.164873,
   7.527619,
   7.724317,
   6.831172,
   8.640903,
   7.117933,
   5.537565,
   5.715302,
   4.434448,
   3.957801,
   3.82938,
   3.265579,
   2.58147,
   3.265579,
   1.914339,
   1.632705,
   1.914339,
   1.632705,
   0.8272462,
   1.914339,
   1.914339,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   1.291815,
   1.632705,
   1.914339};
   Double_t h_data_fehx3001[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3001[50] = {
   2.918186,
   3.162753,
   2.918186,
   3.382473,
   3.583642,
   3.382473,
   4.110204,
   3.583642,
   3.382473,
   3.583642,
   3.583642,
   3.162753,
   3.770281,
   4.26695,
   4.559819,
   4.559819,
   4.958738,
   5.761366,
   6.715753,
   6.354446,
   7.68351,
   8.188122,
   9.226102,
   8.594007,
   8.789023,
   7.904289,
   9.698771,
   8.188122,
   6.627601,
   6.802567,
   5.546519,
   5.083066,
   4.958738,
   4.416521,
   3.770281,
   4.416521,
   3.162753,
   2.918186,
   3.162753,
   2.918186,
   2.299527,
   3.162753,
   3.162753,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   2.63786,
   2.918186,
   3.162753};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__Bc_DTF_M_Bc");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__Bc_DTF_M_Bc",100,5220,5340);
   Graph_h_data3001->SetMinimum(0.1554784);
   Graph_h_data3001->SetMaximum(93.15137);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetLineWidth(2);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx1[675] = {
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5235.5,
   5236,
   5236.5,
   5237,
   5237.5,
   5238,
   5238.5,
   5239,
   5239.5,
   5240,
   5240.5,
   5241,
   5241.5,
   5242,
   5242.5,
   5243,
   5243.5,
   5244,
   5244.5,
   5245,
   5245.25,
   5245.5,
   5245.75,
   5246,
   5246.25,
   5246.5,
   5246.75,
   5247,
   5247.25,
   5247.5,
   5247.75,
   5248,
   5248.25,
   5248.5,
   5248.75,
   5249,
   5249.25,
   5249.5,
   5249.75,
   5250,
   5250.25,
   5250.5,
   5250.75,
   5251,
   5251.25,
   5251.5,
   5251.75,
   5252,
   5252.25,
   5252.5,
   5252.75,
   5253,
   5253.25,
   5253.5,
   5253.75,
   5254,
   5254.25,
   5254.5,
   5254.75,
   5255,
   5255.25,
   5255.5,
   5255.625,
   5255.75,
   5255.875,
   5256,
   5256.125,
   5256.25,
   5256.375,
   5256.5,
   5256.625,
   5256.75,
   5256.875,
   5257,
   5257.125,
   5257.25,
   5257.375,
   5257.5,
   5257.625,
   5257.75,
   5257.875,
   5258,
   5258.125,
   5258.25,
   5258.375,
   5258.5,
   5258.625,
   5258.75,
   5258.875,
   5259,
   5259.125,
   5259.25,
   5259.375,
   5259.438,
   5259.5,
   5259.562,
   5259.625,
   5259.688,
   5259.75,
   5259.812,
   5259.875,
   5260,
   5260.125,
   5260.25,
   5260.375,
   5260.5,
   5260.625,
   5260.75,
   5260.875,
   5261,
   5261.125,
   5261.25,
   5261.375,
   5261.5,
   5261.625,
   5261.75,
   5261.875,
   5262,
   5262.062,
   5262.125,
   5262.188,
   5262.25,
   5262.312,
   5262.375,
   5262.438,
   5262.5,
   5262.562,
   5262.625,
   5262.688,
   5262.75,
   5262.812,
   5262.875,
   5262.938,
   5263,
   5263.062,
   5263.125,
   5263.188,
   5263.25,
   5263.312,
   5263.375,
   5263.438,
   5263.5,
   5263.562,
   5263.625,
   5263.688,
   5263.75,
   5263.812,
   5263.875,
   5263.938,
   5264,
   5264.062,
   5264.125,
   5264.188,
   5264.25,
   5264.312,
   5264.375,
   5264.438,
   5264.5,
   5264.562,
   5264.625,
   5264.688,
   5264.75,
   5264.812,
   5264.875,
   5264.938,
   5265,
   5265.062,
   5265.125,
   5265.188,
   5265.25,
   5265.312,
   5265.375,
   5265.438,
   5265.5,
   5265.562,
   5265.625,
   5265.688,
   5265.75,
   5265.812,
   5265.875,
   5265.938,
   5266,
   5266.062,
   5266.125,
   5266.188,
   5266.25,
   5266.312,
   5266.375,
   5266.438,
   5266.5,
   5266.562,
   5266.625,
   5266.688,
   5266.75,
   5266.812,
   5266.875,
   5266.938,
   5267,
   5267.062,
   5267.125,
   5267.25,
   5267.375,
   5267.5,
   5267.625,
   5267.75,
   5267.875,
   5268,
   5268.125,
   5268.25,
   5268.375,
   5268.5,
   5268.625,
   5268.75,
   5268.875,
   5269,
   5269.125,
   5269.25,
   5269.375,
   5269.5,
   5269.625,
   5269.75,
   5270,
   5271,
   5271.125,
   5271.25,
   5271.375,
   5271.5,
   5271.625,
   5271.75,
   5271.875,
   5272,
   5272.125,
   5272.25,
   5272.375,
   5272.5,
   5272.625,
   5272.688,
   5272.75,
   5272.812,
   5272.875,
   5272.938,
   5273,
   5273.062,
   5273.125,
   5273.188,
   5273.25,
   5273.312,
   5273.375,
   5273.438,
   5273.5,
   5273.562,
   5273.625,
   5273.688,
   5273.75,
   5273.812,
   5273.875,
   5273.938,
   5274,
   5274.062,
   5274.125,
   5274.188,
   5274.25,
   5274.312,
   5274.375,
   5274.438,
   5274.5,
   5274.562,
   5274.625,
   5274.688,
   5274.75,
   5274.812,
   5274.875,
   5274.938,
   5275,
   5275.062,
   5275.125,
   5275.188,
   5275.25,
   5275.312,
   5275.375,
   5275.438,
   5275.5,
   5275.562,
   5275.625,
   5275.688,
   5275.75,
   5275.812,
   5275.875,
   5275.938,
   5276,
   5276.062,
   5276.125,
   5276.188,
   5276.25,
   5276.312,
   5276.375,
   5276.438,
   5276.5,
   5276.562,
   5276.625,
   5276.688,
   5276.75,
   5276.812,
   5276.875,
   5276.938,
   5277,
   5277.062,
   5277.125,
   5277.188,
   5277.25,
   5277.312,
   5277.375,
   5277.438,
   5277.5,
   5277.562,
   5277.625,
   5277.688,
   5277.75,
   5277.812,
   5277.875,
   5277.938,
   5278,
   5278.062,
   5278.125,
   5278.188,
   5278.25,
   5278.312,
   5278.375,
   5278.438,
   5278.5,
   5278.562,
   5278.625,
   5278.688,
   5278.75,
   5278.812,
   5278.875,
   5278.938,
   5279,
   5279.062,
   5279.125,
   5279.188,
   5279.25,
   5279.312,
   5279.375,
   5279.438,
   5279.5,
   5279.562,
   5279.625,
   5279.688,
   5279.75,
   5279.812,
   5279.875,
   5279.938,
   5280,
   5280.062,
   5280.125,
   5280.188,
   5280.25,
   5280.312,
   5280.375,
   5280.438,
   5280.5,
   5280.562,
   5280.625,
   5280.688,
   5280.75,
   5280.812,
   5280.875,
   5280.938,
   5281,
   5281.062,
   5281.125,
   5281.188,
   5281.25,
   5281.312,
   5281.375,
   5281.438,
   5281.5,
   5281.562,
   5281.625,
   5281.688,
   5281.75,
   5281.812,
   5281.875,
   5281.938,
   5282,
   5282.062,
   5282.125,
   5282.188,
   5282.25,
   5282.312,
   5282.375,
   5282.438,
   5282.5,
   5282.562,
   5282.625,
   5282.688,
   5282.75,
   5282.812,
   5282.875,
   5282.938,
   5283,
   5283.062,
   5283.125,
   5283.188,
   5283.25,
   5283.312,
   5283.375,
   5283.438,
   5283.5,
   5283.562,
   5283.625,
   5283.688,
   5283.75,
   5283.812,
   5283.875,
   5283.938,
   5284,
   5284.062,
   5284.125,
   5284.188,
   5284.25,
   5284.312,
   5284.375,
   5284.5,
   5284.625,
   5284.75,
   5284.875,
   5285,
   5285.125,
   5285.25,
   5285.375,
   5285.5,
   5285.625,
   5285.75,
   5285.875,
   5286,
   5286.25,
   5286.5,
   5286.75,
   5287,
   5287.25,
   5287.375,
   5287.5,
   5287.625,
   5287.75,
   5287.875,
   5288,
   5288.125,
   5288.25,
   5288.375,
   5288.5,
   5288.625,
   5288.75,
   5288.875,
   5289,
   5289.125,
   5289.25,
   5289.375,
   5289.5,
   5289.625,
   5289.75,
   5289.875,
   5290,
   5290.062,
   5290.125,
   5290.188,
   5290.25,
   5290.312,
   5290.375,
   5290.438,
   5290.5,
   5290.562,
   5290.625,
   5290.688,
   5290.75,
   5290.812,
   5290.875,
   5290.938,
   5291,
   5291.062,
   5291.125,
   5291.188,
   5291.25,
   5291.312,
   5291.375,
   5291.438,
   5291.5,
   5291.562,
   5291.625,
   5291.688,
   5291.75,
   5291.812,
   5291.875,
   5291.938,
   5292,
   5292.062,
   5292.125,
   5292.188,
   5292.25,
   5292.312,
   5292.375,
   5292.438,
   5292.5,
   5292.562,
   5292.625,
   5292.688,
   5292.75,
   5292.812,
   5292.875,
   5292.938,
   5293,
   5293.062,
   5293.125,
   5293.188,
   5293.25,
   5293.312,
   5293.375,
   5293.438,
   5293.5,
   5293.562,
   5293.625,
   5293.688,
   5293.75,
   5293.812,
   5293.875,
   5293.938,
   5294,
   5294.062,
   5294.125,
   5294.188,
   5294.25,
   5294.312,
   5294.375,
   5294.438,
   5294.5,
   5294.562,
   5294.625,
   5294.688,
   5294.75,
   5294.812,
   5294.875,
   5294.938,
   5295,
   5295.062,
   5295.125,
   5295.25,
   5295.375,
   5295.5,
   5295.625,
   5295.75,
   5295.875,
   5296,
   5296.125,
   5296.25,
   5296.375,
   5296.5,
   5296.625,
   5296.75,
   5296.875,
   5297,
   5297.125,
   5297.25,
   5297.375,
   5297.5,
   5297.625,
   5297.75,
   5297.875,
   5298,
   5298.125,
   5298.25,
   5298.375,
   5298.5,
   5298.625,
   5298.75,
   5298.875,
   5299,
   5299.125,
   5299.25,
   5299.375,
   5299.5,
   5299.625,
   5299.75,
   5299.875,
   5300,
   5300.125,
   5300.25,
   5300.375,
   5300.5,
   5300.625,
   5300.75,
   5300.875,
   5301,
   5301.125,
   5301.25,
   5301.375,
   5301.5,
   5301.625,
   5301.75,
   5301.875,
   5302,
   5302.125,
   5302.25,
   5302.375,
   5302.5,
   5302.625,
   5302.75,
   5302.875,
   5303,
   5303.25,
   5303.5,
   5303.75,
   5304,
   5304.25,
   5304.5,
   5304.75,
   5305,
   5305.25,
   5305.5,
   5305.75,
   5306,
   5306.25,
   5306.5,
   5306.75,
   5307,
   5307.25,
   5307.5,
   5307.75,
   5308,
   5308.25,
   5308.5,
   5308.75,
   5309,
   5309.25,
   5309.5,
   5309.75,
   5310,
   5310.25,
   5310.5,
   5310.75,
   5311,
   5311.5,
   5312,
   5312.5,
   5313,
   5313.25,
   5313.5,
   5313.75,
   5314,
   5314.5,
   5315,
   5315.5,
   5316,
   5316.5,
   5317,
   5317.5,
   5318,
   5318.5,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5328,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy1[675] = {
   0.1100533,
   0.1220143,
   0.1362023,
   0.1530623,
   0.1731166,
   0.1969736,
   0.2105444,
   0.2253382,
   0.2414597,
   0.2590208,
   0.2781408,
   0.2989469,
   0.3215743,
   0.3461663,
   0.3728749,
   0.4018609,
   0.4332939,
   0.4673525,
   0.5042251,
   0.5441091,
   0.5872118,
   0.6337502,
   0.6839513,
   0.7380522,
   0.7963004,
   0.8589538,
   0.8920159,
   0.9262811,
   0.9617846,
   0.9985625,
   1.036652,
   1.07609,
   1.116915,
   1.159167,
   1.202885,
   1.248111,
   1.294887,
   1.343255,
   1.39326,
   1.444947,
   1.498362,
   1.553553,
   1.610568,
   1.669459,
   1.730278,
   1.793078,
   1.857917,
   1.924851,
   1.993941,
   2.065252,
   2.138848,
   2.214799,
   2.293179,
   2.374064,
   2.457537,
   2.543683,
   2.632596,
   2.724374,
   2.819124,
   2.916961,
   3.018009,
   3.122401,
   3.230286,
   3.341823,
   3.457189,
   3.576578,
   3.700206,
   3.828311,
   3.894124,
   3.961159,
   4.029453,
   4.099048,
   4.169986,
   4.242313,
   4.316078,
   4.391331,
   4.468129,
   4.546529,
   4.626595,
   4.708392,
   4.791992,
   4.877472,
   4.964913,
   5.054403,
   5.146036,
   5.239913,
   5.336143,
   5.434843,
   5.536138,
   5.640166,
   5.747074,
   5.85702,
   5.970178,
   6.086735,
   6.206893,
   6.330874,
   6.458918,
   6.591289,
   6.728272,
   6.79859,
   6.870182,
   6.94309,
   7.017362,
   7.093044,
   7.170189,
   7.248849,
   7.328933,
   7.491946,
   7.658697,
   7.829256,
   8.003694,
   8.182081,
   8.364488,
   8.550983,
   8.741637,
   8.936519,
   9.135698,
   9.339241,
   9.547217,
   9.759692,
   9.976732,
   10.1984,
   10.42477,
   10.65589,
   10.77325,
   10.89183,
   11.01162,
   11.13265,
   11.2549,
   11.3784,
   11.50315,
   11.62915,
   11.75642,
   11.88495,
   12.01476,
   12.14586,
   12.27824,
   12.41192,
   12.54689,
   12.68318,
   12.82078,
   12.95969,
   13.09993,
   13.24151,
   13.38441,
   13.52866,
   13.67425,
   13.82118,
   13.96948,
   14.11913,
   14.27014,
   14.42252,
   14.57628,
   14.7314,
   14.8879,
   15.04579,
   15.20505,
   15.36571,
   15.52775,
   15.69118,
   15.85601,
   16.02223,
   16.18986,
   16.35887,
   16.52929,
   16.70111,
   16.87433,
   17.04896,
   17.22498,
   17.40241,
   17.58124,
   17.76147,
   17.9431,
   18.12613,
   18.31056,
   18.49639,
   18.68361,
   18.87222,
   19.06222,
   19.25361,
   19.44638,
   19.64053,
   19.83606,
   20.03296,
   20.23123,
   20.43086,
   20.63185,
   20.83419,
   21.03788,
   21.24291,
   21.44927,
   21.65697,
   21.86598,
   22.07631,
   22.28795,
   22.50088,
   22.71511,
   22.93061,
   23.14739,
   23.36543,
   23.58472,
   23.80525,
   24.02702,
   24.25001,
   24.47421,
   24.6996,
   25.15395,
   25.61293,
   26.07646,
   26.54441,
   27.01668,
   27.49313,
   27.97363,
   28.45805,
   28.94625,
   29.43807,
   29.93337,
   30.43198,
   30.93374,
   31.43847,
   31.946,
   32.45613,
   32.96869,
   33.48348,
   34.00028,
   34.51891,
   35.03914,
   36.08354,
   40.27942,
   40.80189,
   41.32303,
   41.8426,
   42.36031,
   42.87589,
   43.38906,
   43.89955,
   44.40706,
   44.91132,
   45.41204,
   45.90893,
   46.40171,
   46.89008,
   47.13253,
   47.37377,
   47.61376,
   47.85247,
   48.08986,
   48.3259,
   48.56055,
   48.79377,
   49.02553,
   49.25579,
   49.48452,
   49.71169,
   49.93724,
   50.16116,
   50.38339,
   50.60392,
   50.8227,
   51.0397,
   51.25488,
   51.46822,
   51.67966,
   51.88919,
   52.09676,
   52.30234,
   52.5059,
   52.7074,
   52.90681,
   53.1041,
   53.29924,
   53.49219,
   53.68291,
   53.87139,
   54.05758,
   54.24145,
   54.42297,
   54.60212,
   54.77886,
   54.95316,
   55.12499,
   55.29432,
   55.46112,
   55.62537,
   55.78703,
   55.94608,
   56.10249,
   56.25622,
   56.40726,
   56.55558,
   56.70115,
   56.84395,
   56.98395,
   57.12112,
   57.25545,
   57.3869,
   57.51546,
   57.64109,
   57.76379,
   57.88352,
   58.00027,
   58.11401,
   58.22473,
   58.3324,
   58.43701,
   58.53853,
   58.63694,
   58.73224,
   58.8244,
   58.9134,
   58.99923,
   59.08187,
   59.16132,
   59.23754,
   59.31054,
   59.38029,
   59.44679,
   59.51001,
   59.56996,
   59.62661,
   59.67996,
   59.73001,
   59.77672,
   59.82012,
   59.86017,
   59.89688,
   59.93023,
   59.96023,
   59.98687,
   60.01013,
   60.03003,
   60.04654,
   60.05968,
   60.06944,
   60.07581,
   60.0788,
   60.0784,
   60.07462,
   60.06745,
   60.0569,
   60.04297,
   60.02566,
   60.00497,
   59.98091,
   59.95349,
   59.9227,
   59.88856,
   59.85106,
   59.81022,
   59.76605,
   59.71855,
   59.66773,
   59.6136,
   59.55617,
   59.49546,
   59.43146,
   59.3642,
   59.29368,
   59.21993,
   59.14295,
   59.06275,
   58.97936,
   58.89278,
   58.80303,
   58.71014,
   58.61411,
   58.51496,
   58.41271,
   58.30739,
   58.199,
   58.08757,
   57.97312,
   57.85567,
   57.73524,
   57.61185,
   57.48552,
   57.35628,
   57.22415,
   57.08916,
   56.95132,
   56.81066,
   56.66721,
   56.52099,
   56.37203,
   56.22035,
   56.06599,
   55.90896,
   55.7493,
   55.58703,
   55.42218,
   55.25478,
   55.08485,
   54.91244,
   54.73757,
   54.56026,
   54.38055,
   54.19847,
   54.01405,
   53.82732,
   53.63832,
   53.44707,
   53.2536,
   53.05796,
   52.86017,
   52.66026,
   52.45827,
   52.25423,
   52.04818,
   51.84015,
   51.63017,
   51.41828,
   51.20451,
   50.9889,
   50.77148,
   50.55228,
   50.33135,
   50.10871,
   49.88441,
   49.65847,
   49.43094,
   49.20185,
   48.97123,
   48.73912,
   48.50556,
   48.27058,
   48.03422,
   47.79652,
   47.5575,
   47.31722,
   47.07569,
   46.58908,
   46.09795,
   45.6026,
   45.10331,
   44.60037,
   44.09407,
   43.58469,
   43.07251,
   42.55782,
   42.04089,
   41.522,
   41.00143,
   40.47944,
   39.43227,
   38.38259,
   37.33245,
   36.2838,
   35.23854,
   34.71775,
   34.19849,
   33.68096,
   33.16538,
   32.65194,
   32.14086,
   31.63231,
   31.12649,
   30.62357,
   30.12374,
   29.62715,
   29.13398,
   28.64438,
   28.15849,
   27.67648,
   27.19846,
   26.72458,
   26.25496,
   25.78973,
   25.32899,
   24.87286,
   24.42144,
   24.19752,
   23.97482,
   23.75334,
   23.5331,
   23.3141,
   23.09636,
   22.87988,
   22.66467,
   22.45075,
   22.23812,
   22.02679,
   21.81677,
   21.60807,
   21.40069,
   21.19463,
   20.98992,
   20.78654,
   20.58452,
   20.38385,
   20.18454,
   19.98659,
   19.79001,
   19.59481,
   19.40098,
   19.20853,
   19.01747,
   18.82779,
   18.63951,
   18.45262,
   18.26712,
   18.08302,
   17.90032,
   17.71901,
   17.53911,
   17.36061,
   17.18351,
   17.00782,
   16.83352,
   16.66063,
   16.48914,
   16.31905,
   16.15036,
   15.98307,
   15.81717,
   15.65267,
   15.48957,
   15.32785,
   15.16752,
   15.00858,
   14.85102,
   14.69484,
   14.54004,
   14.38661,
   14.23455,
   14.08386,
   13.93453,
   13.78655,
   13.63993,
   13.49466,
   13.35073,
   13.20813,
   13.06688,
   12.92695,
   12.78834,
   12.65105,
   12.51507,
   12.3804,
   12.24703,
   12.11495,
   11.98416,
   11.85465,
   11.72641,
   11.59945,
   11.47374,
   11.34928,
   11.22608,
   11.10411,
   10.98338,
   10.86387,
   10.74558,
   10.6285,
   10.51262,
   10.28444,
   10.06098,
   9.842181,
   9.627967,
   9.418278,
   9.213047,
   9.012207,
   8.815689,
   8.623426,
   8.435347,
   8.251385,
   8.071468,
   7.895528,
   7.723493,
   7.555293,
   7.390859,
   7.230119,
   7.073005,
   6.919446,
   6.769372,
   6.622714,
   6.479404,
   6.339373,
   6.202553,
   6.068876,
   5.938276,
   5.810686,
   5.686042,
   5.564278,
   5.44533,
   5.329134,
   5.215629,
   5.104753,
   4.996445,
   4.890644,
   4.787293,
   4.686333,
   4.587706,
   4.491357,
   4.397231,
   4.305273,
   4.21543,
   4.12765,
   4.041882,
   3.958076,
   3.876181,
   3.796151,
   3.717939,
   3.641497,
   3.566782,
   3.493748,
   3.422353,
   3.352555,
   3.284313,
   3.217586,
   3.152336,
   3.088524,
   3.026113,
   2.965068,
   2.905351,
   2.846931,
   2.789771,
   2.733841,
   2.625543,
   2.521791,
   2.422357,
   2.327022,
   2.235581,
   2.147842,
   2.063622,
   1.98275,
   1.905064,
   1.830413,
   1.758655,
   1.689655,
   1.623288,
   1.559436,
   1.497987,
   1.438836,
   1.381887,
   1.327046,
   1.274226,
   1.223347,
   1.174329,
   1.127102,
   1.081596,
   1.037746,
   0.9954906,
   0.9547719,
   0.9155344,
   0.8777257,
   0.8412958,
   0.806197,
   0.7723839,
   0.7398131,
   0.6782338,
   0.621146,
   0.5682607,
   0.5193093,
   0.4965202,
   0.4752055,
   0.4552415,
   0.4365166,
   0.4023919,
   0.3721397,
   0.3451939,
   0.321088,
   0.2994348,
   0.2799109,
   0.2622445,
   0.246206,
   0.2316002,
   0.2182607,
   0.1948281,
   0.1749828,
   0.1580258,
   0.1434214,
   0.1307529,
   0.1196923,
   0.1099783,
   0.09378889,
   0.08092801,
   0.08092801};
   TGraph *graph = new TGraph(675,model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx1,model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy1);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(7);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1","Projection of B^{+} model",675,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMinimum(0.07283521);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMaximum(66.07858);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]1);
   
   graph->Draw("l");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx2[163] = {
   5230,
   5230.5,
   5231,
   5231.5,
   5232,
   5232.5,
   5233,
   5233.5,
   5234,
   5234.5,
   5235,
   5235.5,
   5236,
   5236.5,
   5237,
   5237.5,
   5238,
   5238.5,
   5239,
   5239.5,
   5240,
   5240.5,
   5241,
   5241.5,
   5242,
   5242.5,
   5243,
   5243.5,
   5244,
   5244.5,
   5245,
   5245.5,
   5246,
   5246.5,
   5247,
   5247.5,
   5248,
   5248.5,
   5249,
   5249.5,
   5250,
   5250.5,
   5251,
   5251.5,
   5252,
   5252.5,
   5253,
   5253.5,
   5254,
   5254.5,
   5255,
   5255.5,
   5256,
   5256.5,
   5257,
   5257.5,
   5258,
   5258.5,
   5259,
   5259.5,
   5260,
   5260.5,
   5261,
   5261.5,
   5262,
   5262.5,
   5263,
   5263.5,
   5264,
   5264.5,
   5265,
   5265.5,
   5266,
   5266.5,
   5267,
   5267.5,
   5268,
   5268.5,
   5269,
   5269.5,
   5270,
   5270.5,
   5271,
   5271.5,
   5272,
   5272.5,
   5273,
   5273.5,
   5274,
   5274.5,
   5275,
   5275.5,
   5276,
   5276.5,
   5277,
   5277.5,
   5278,
   5278.5,
   5279,
   5279.5,
   5280,
   5280.5,
   5281,
   5281.5,
   5282,
   5282.5,
   5283,
   5283.5,
   5284,
   5284.5,
   5285,
   5285.5,
   5286,
   5286.5,
   5287,
   5287.5,
   5288,
   5288.5,
   5289,
   5289.5,
   5290,
   5290.5,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5303,
   5304,
   5305,
   5306,
   5307,
   5308,
   5309,
   5310,
   5311,
   5312,
   5313,
   5314,
   5315,
   5316,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy2[163] = {
   4.80417,
   4.782298,
   4.760526,
   4.738853,
   4.717278,
   4.695802,
   4.674424,
   4.653143,
   4.631958,
   4.610871,
   4.589879,
   4.568983,
   4.548182,
   4.527475,
   4.506863,
   4.486345,
   4.46592,
   4.445588,
   4.425349,
   4.405202,
   4.385146,
   4.365182,
   4.345309,
   4.325526,
   4.305834,
   4.286231,
   4.266717,
   4.247292,
   4.227955,
   4.208707,
   4.189546,
   4.170472,
   4.151486,
   4.132585,
   4.113771,
   4.095042,
   4.076399,
   4.057841,
   4.039367,
   4.020977,
   4.00267,
   3.984448,
   3.966308,
   3.94825,
   3.930275,
   3.912382,
   3.89457,
   3.87684,
   3.85919,
   3.84162,
   3.824131,
   3.806721,
   3.78939,
   3.772138,
   3.754965,
   3.73787,
   3.720852,
   3.703912,
   3.68705,
   3.670264,
   3.653554,
   3.636921,
   3.620363,
   3.603881,
   3.587474,
   3.571141,
   3.554883,
   3.538699,
   3.522588,
   3.506551,
   3.490587,
   3.474695,
   3.458876,
   3.443129,
   3.427454,
   3.41185,
   3.396317,
   3.380854,
   3.365462,
   3.350141,
   3.334888,
   3.319706,
   3.304592,
   3.289548,
   3.274571,
   3.259663,
   3.244823,
   3.230051,
   3.215345,
   3.200707,
   3.186135,
   3.17163,
   3.15719,
   3.142817,
   3.128508,
   3.114265,
   3.100087,
   3.085973,
   3.071924,
   3.057939,
   3.044017,
   3.030158,
   3.016363,
   3.002631,
   2.988961,
   2.975353,
   2.961807,
   2.948323,
   2.9349,
   2.921539,
   2.908238,
   2.894998,
   2.881818,
   2.868698,
   2.855637,
   2.842637,
   2.829695,
   2.816812,
   2.803988,
   2.791223,
   2.778515,
   2.765866,
   2.753274,
   2.728261,
   2.703476,
   2.678916,
   2.654579,
   2.630463,
   2.606566,
   2.582887,
   2.559422,
   2.536171,
   2.513131,
   2.4903,
   2.467677,
   2.445259,
   2.423045,
   2.401032,
   2.37922,
   2.357605,
   2.336187,
   2.314964,
   2.293934,
   2.273094,
   2.252444,
   2.231981,
   2.211705,
   2.191612,
   2.171702,
   2.151973,
   2.132423,
   2.113051,
   2.093855,
   2.074833,
   2.055984,
   2.037306,
   2.018798,
   2.000458,
   1.982285,
   1.964276,
   1.946432,
   1.928749,
   1.928749};
   graph = new TGraph(163,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx2,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy2);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2","Projection of B^{+} model",163,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMinimum(1.641207);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMaximum(5.091712);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]2);
   
   graph->Draw("l");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx3[669] = {
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5235.5,
   5236,
   5236.5,
   5237,
   5237.5,
   5238,
   5238.5,
   5239,
   5239.5,
   5240,
   5240.5,
   5241,
   5241.5,
   5242,
   5242.5,
   5243,
   5243.5,
   5244,
   5244.5,
   5245,
   5245.25,
   5245.5,
   5245.75,
   5246,
   5246.25,
   5246.5,
   5246.75,
   5247,
   5247.25,
   5247.5,
   5247.75,
   5248,
   5248.25,
   5248.5,
   5248.75,
   5249,
   5249.25,
   5249.5,
   5249.75,
   5250,
   5250.25,
   5250.5,
   5250.75,
   5251,
   5251.25,
   5251.5,
   5251.75,
   5252,
   5252.25,
   5252.5,
   5252.75,
   5253,
   5253.25,
   5253.5,
   5253.75,
   5254,
   5254.25,
   5254.5,
   5254.75,
   5255,
   5255.25,
   5255.5,
   5255.625,
   5255.75,
   5255.875,
   5256,
   5256.125,
   5256.25,
   5256.375,
   5256.5,
   5256.625,
   5256.75,
   5256.875,
   5257,
   5257.125,
   5257.25,
   5257.375,
   5257.5,
   5257.625,
   5257.75,
   5257.875,
   5258,
   5258.125,
   5258.25,
   5258.375,
   5258.5,
   5258.625,
   5258.75,
   5258.875,
   5259,
   5259.125,
   5259.25,
   5259.375,
   5259.438,
   5259.5,
   5259.562,
   5259.625,
   5259.688,
   5259.75,
   5259.812,
   5259.875,
   5260,
   5260.125,
   5260.25,
   5260.375,
   5260.5,
   5260.625,
   5260.75,
   5260.875,
   5261,
   5261.125,
   5261.25,
   5261.375,
   5261.5,
   5261.625,
   5261.75,
   5261.875,
   5262,
   5262.125,
   5262.188,
   5262.25,
   5262.312,
   5262.375,
   5262.438,
   5262.5,
   5262.562,
   5262.625,
   5262.688,
   5262.75,
   5262.812,
   5262.875,
   5262.938,
   5263,
   5263.062,
   5263.125,
   5263.188,
   5263.25,
   5263.312,
   5263.375,
   5263.438,
   5263.5,
   5263.562,
   5263.625,
   5263.688,
   5263.75,
   5263.812,
   5263.875,
   5263.938,
   5264,
   5264.062,
   5264.125,
   5264.188,
   5264.25,
   5264.312,
   5264.375,
   5264.438,
   5264.5,
   5264.562,
   5264.625,
   5264.688,
   5264.75,
   5264.812,
   5264.875,
   5264.938,
   5265,
   5265.062,
   5265.125,
   5265.188,
   5265.25,
   5265.312,
   5265.375,
   5265.438,
   5265.5,
   5265.562,
   5265.625,
   5265.688,
   5265.75,
   5265.812,
   5265.875,
   5265.938,
   5266,
   5266.062,
   5266.125,
   5266.188,
   5266.25,
   5266.312,
   5266.375,
   5266.438,
   5266.5,
   5266.562,
   5266.625,
   5266.688,
   5266.75,
   5266.812,
   5266.875,
   5266.938,
   5267,
   5267.125,
   5267.25,
   5267.375,
   5267.5,
   5267.625,
   5267.75,
   5267.875,
   5268,
   5268.125,
   5268.25,
   5268.375,
   5268.5,
   5268.625,
   5268.75,
   5268.875,
   5269,
   5269.125,
   5269.25,
   5269.375,
   5269.5,
   5269.625,
   5269.75,
   5270,
   5271,
   5271.125,
   5271.25,
   5271.375,
   5271.5,
   5271.625,
   5271.75,
   5271.875,
   5272,
   5272.125,
   5272.25,
   5272.375,
   5272.5,
   5272.625,
   5272.75,
   5272.812,
   5272.875,
   5272.938,
   5273,
   5273.062,
   5273.125,
   5273.188,
   5273.25,
   5273.312,
   5273.375,
   5273.438,
   5273.5,
   5273.562,
   5273.625,
   5273.688,
   5273.75,
   5273.812,
   5273.875,
   5273.938,
   5274,
   5274.062,
   5274.125,
   5274.188,
   5274.25,
   5274.312,
   5274.375,
   5274.438,
   5274.5,
   5274.562,
   5274.625,
   5274.688,
   5274.75,
   5274.812,
   5274.875,
   5274.938,
   5275,
   5275.062,
   5275.125,
   5275.188,
   5275.25,
   5275.312,
   5275.375,
   5275.438,
   5275.5,
   5275.562,
   5275.625,
   5275.688,
   5275.75,
   5275.812,
   5275.875,
   5275.938,
   5276,
   5276.062,
   5276.125,
   5276.188,
   5276.25,
   5276.312,
   5276.375,
   5276.438,
   5276.5,
   5276.562,
   5276.625,
   5276.688,
   5276.75,
   5276.812,
   5276.875,
   5276.938,
   5277,
   5277.062,
   5277.125,
   5277.188,
   5277.25,
   5277.312,
   5277.375,
   5277.438,
   5277.5,
   5277.562,
   5277.625,
   5277.688,
   5277.75,
   5277.812,
   5277.875,
   5277.938,
   5278,
   5278.062,
   5278.125,
   5278.188,
   5278.25,
   5278.312,
   5278.375,
   5278.438,
   5278.5,
   5278.562,
   5278.625,
   5278.688,
   5278.75,
   5278.812,
   5278.875,
   5278.938,
   5279,
   5279.062,
   5279.125,
   5279.188,
   5279.25,
   5279.312,
   5279.375,
   5279.438,
   5279.5,
   5279.562,
   5279.625,
   5279.688,
   5279.75,
   5279.812,
   5279.875,
   5279.938,
   5280,
   5280.062,
   5280.125,
   5280.188,
   5280.25,
   5280.312,
   5280.375,
   5280.438,
   5280.5,
   5280.562,
   5280.625,
   5280.688,
   5280.75,
   5280.812,
   5280.875,
   5280.938,
   5281,
   5281.062,
   5281.125,
   5281.188,
   5281.25,
   5281.312,
   5281.375,
   5281.438,
   5281.5,
   5281.562,
   5281.625,
   5281.688,
   5281.75,
   5281.812,
   5281.875,
   5281.938,
   5282,
   5282.062,
   5282.125,
   5282.188,
   5282.25,
   5282.312,
   5282.375,
   5282.438,
   5282.5,
   5282.562,
   5282.625,
   5282.688,
   5282.75,
   5282.812,
   5282.875,
   5282.938,
   5283,
   5283.062,
   5283.125,
   5283.188,
   5283.25,
   5283.312,
   5283.375,
   5283.438,
   5283.5,
   5283.562,
   5283.625,
   5283.688,
   5283.75,
   5283.812,
   5283.875,
   5283.938,
   5284,
   5284.062,
   5284.125,
   5284.188,
   5284.25,
   5284.312,
   5284.375,
   5284.5,
   5284.625,
   5284.75,
   5284.875,
   5285,
   5285.125,
   5285.25,
   5285.375,
   5285.5,
   5285.625,
   5285.75,
   5285.875,
   5286,
   5286.25,
   5286.5,
   5286.75,
   5287,
   5287.25,
   5287.375,
   5287.5,
   5287.625,
   5287.75,
   5287.875,
   5288,
   5288.125,
   5288.25,
   5288.375,
   5288.5,
   5288.625,
   5288.75,
   5288.875,
   5289,
   5289.125,
   5289.25,
   5289.375,
   5289.5,
   5289.625,
   5289.75,
   5289.875,
   5290,
   5290.125,
   5290.188,
   5290.25,
   5290.312,
   5290.375,
   5290.438,
   5290.5,
   5290.562,
   5290.625,
   5290.688,
   5290.75,
   5290.812,
   5290.875,
   5290.938,
   5291,
   5291.062,
   5291.125,
   5291.188,
   5291.25,
   5291.312,
   5291.375,
   5291.438,
   5291.5,
   5291.562,
   5291.625,
   5291.688,
   5291.75,
   5291.812,
   5291.875,
   5291.938,
   5292,
   5292.062,
   5292.125,
   5292.188,
   5292.25,
   5292.312,
   5292.375,
   5292.438,
   5292.5,
   5292.562,
   5292.625,
   5292.688,
   5292.75,
   5292.812,
   5292.875,
   5292.938,
   5293,
   5293.062,
   5293.125,
   5293.188,
   5293.25,
   5293.312,
   5293.375,
   5293.438,
   5293.5,
   5293.562,
   5293.625,
   5293.688,
   5293.75,
   5293.812,
   5293.875,
   5293.938,
   5294,
   5294.062,
   5294.125,
   5294.188,
   5294.25,
   5294.312,
   5294.375,
   5294.438,
   5294.5,
   5294.562,
   5294.625,
   5294.688,
   5294.75,
   5294.812,
   5294.875,
   5295,
   5295.125,
   5295.25,
   5295.375,
   5295.5,
   5295.625,
   5295.75,
   5295.875,
   5296,
   5296.125,
   5296.25,
   5296.375,
   5296.5,
   5296.625,
   5296.75,
   5296.875,
   5297,
   5297.125,
   5297.25,
   5297.375,
   5297.5,
   5297.625,
   5297.75,
   5297.875,
   5298,
   5298.125,
   5298.25,
   5298.375,
   5298.5,
   5298.625,
   5298.75,
   5298.875,
   5299,
   5299.125,
   5299.25,
   5299.375,
   5299.5,
   5299.625,
   5299.75,
   5299.875,
   5300,
   5300.125,
   5300.25,
   5300.375,
   5300.5,
   5300.625,
   5300.75,
   5300.875,
   5301,
   5301.125,
   5301.25,
   5301.375,
   5301.5,
   5301.625,
   5301.75,
   5301.875,
   5302,
   5302.125,
   5302.25,
   5302.375,
   5302.5,
   5302.625,
   5302.75,
   5302.875,
   5303,
   5303.25,
   5303.5,
   5303.75,
   5304,
   5304.25,
   5304.5,
   5304.75,
   5305,
   5305.25,
   5305.5,
   5305.75,
   5306,
   5306.25,
   5306.5,
   5306.75,
   5307,
   5307.25,
   5307.5,
   5307.75,
   5308,
   5308.25,
   5308.5,
   5308.75,
   5309,
   5309.25,
   5309.5,
   5309.75,
   5310,
   5310.25,
   5310.5,
   5310.75,
   5311,
   5311.5,
   5312,
   5312.5,
   5313,
   5313.25,
   5313.5,
   5313.75,
   5314,
   5314.5,
   5315,
   5315.5,
   5316,
   5316.5,
   5317,
   5317.5,
   5318,
   5318.5,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5328,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy3[669] = {
   4.914223,
   4.88254,
   4.853481,
   4.827486,
   4.805075,
   4.786853,
   4.779527,
   4.77352,
   4.768935,
   4.765884,
   4.764486,
   4.764867,
   4.767163,
   4.771515,
   4.778077,
   4.787007,
   4.798476,
   4.812662,
   4.829751,
   4.849943,
   4.873442,
   4.900467,
   4.931243,
   4.966008,
   5.005007,
   5.0485,
   5.072014,
   5.096754,
   5.122753,
   5.150048,
   5.178676,
   5.208675,
   5.240082,
   5.272938,
   5.307281,
   5.343154,
   5.380597,
   5.419654,
   5.460369,
   5.502788,
   5.546955,
   5.592919,
   5.640729,
   5.690436,
   5.742091,
   5.795749,
   5.851465,
   5.909298,
   5.969309,
   6.031559,
   6.096117,
   6.16305,
   6.232432,
   6.30434,
   6.378855,
   6.456065,
   6.536062,
   6.618944,
   6.704819,
   6.793801,
   6.886013,
   6.981591,
   7.080681,
   7.183443,
   7.290054,
   7.400709,
   7.515622,
   7.635031,
   7.696504,
   7.759204,
   7.823168,
   7.888438,
   7.955056,
   8.023067,
   8.092521,
   8.163469,
   8.235966,
   8.310071,
   8.385845,
   8.463357,
   8.542676,
   8.62388,
   8.707049,
   8.792273,
   8.879644,
   8.969264,
   9.061242,
   9.155695,
   9.252748,
   9.352539,
   9.455214,
   9.560933,
   9.669868,
   9.782206,
   9.898151,
   10.01792,
   10.14176,
   10.26994,
   10.40273,
   10.47095,
   10.54045,
   10.61126,
   10.68344,
   10.75703,
   10.83209,
   10.90866,
   10.98666,
   11.1455,
   11.30809,
   11.47448,
   11.64477,
   11.819,
   11.99726,
   12.17962,
   12.36613,
   12.55688,
   12.75193,
   12.95135,
   13.15521,
   13.36357,
   13.5765,
   13.79407,
   14.01634,
   14.24336,
   14.47521,
   14.59296,
   14.71195,
   14.83216,
   14.95362,
   15.07633,
   15.20029,
   15.32552,
   15.45202,
   15.5798,
   15.70886,
   15.83921,
   15.97086,
   16.10381,
   16.23806,
   16.37363,
   16.51052,
   16.64874,
   16.78829,
   16.92917,
   17.07139,
   17.21496,
   17.35988,
   17.50616,
   17.65379,
   17.80279,
   17.95316,
   18.1049,
   18.25801,
   18.4125,
   18.56837,
   18.72563,
   18.88428,
   19.04432,
   19.20574,
   19.36857,
   19.53279,
   19.69841,
   19.86543,
   20.03384,
   20.20367,
   20.37489,
   20.54752,
   20.72155,
   20.89698,
   21.07382,
   21.25206,
   21.4317,
   21.61274,
   21.79518,
   21.97902,
   22.16425,
   22.35088,
   22.5389,
   22.7283,
   22.91909,
   23.11126,
   23.30481,
   23.49974,
   23.69603,
   23.89368,
   24.0927,
   24.29307,
   24.49478,
   24.69784,
   24.90224,
   25.10796,
   25.31501,
   25.52337,
   25.73304,
   25.94401,
   26.15627,
   26.36981,
   26.58463,
   26.80071,
   27.01804,
   27.23662,
   27.45643,
   27.67746,
   28.12315,
   28.57359,
   29.02868,
   29.48831,
   29.95237,
   30.42075,
   30.89332,
   31.36995,
   31.85049,
   32.33482,
   32.82279,
   33.31423,
   33.80898,
   34.30689,
   34.80777,
   35.31146,
   35.81776,
   36.32648,
   36.83744,
   37.35042,
   37.86523,
   38.38165,
   39.41843,
   43.58401,
   44.10271,
   44.6201,
   45.1359,
   45.64986,
   46.16169,
   46.67111,
   47.17785,
   47.68163,
   48.18216,
   48.67915,
   49.17231,
   49.66137,
   50.14603,
   50.626,
   50.86414,
   51.10099,
   51.33653,
   51.57072,
   51.80352,
   52.03489,
   52.26481,
   52.49322,
   52.72011,
   52.94542,
   53.16913,
   53.39121,
   53.6116,
   53.83029,
   54.04723,
   54.26239,
   54.47574,
   54.68723,
   54.89684,
   55.10453,
   55.31027,
   55.51402,
   55.71574,
   55.91542,
   56.113,
   56.30846,
   56.50177,
   56.69289,
   56.88179,
   57.06844,
   57.25281,
   57.43486,
   57.61457,
   57.79189,
   57.96681,
   58.13929,
   58.30931,
   58.47682,
   58.64181,
   58.80425,
   58.96409,
   59.12133,
   59.27592,
   59.42785,
   59.57709,
   59.7236,
   59.86736,
   60.00835,
   60.14655,
   60.28192,
   60.41444,
   60.54409,
   60.67085,
   60.79468,
   60.91558,
   61.03352,
   61.14847,
   61.26042,
   61.36934,
   61.47522,
   61.57803,
   61.67776,
   61.77439,
   61.86789,
   61.95826,
   62.04548,
   62.12952,
   62.21038,
   62.28804,
   62.36248,
   62.4337,
   62.50167,
   62.56638,
   62.62783,
   62.686,
   62.74088,
   62.79245,
   62.84072,
   62.88567,
   62.92728,
   62.96556,
   63.0005,
   63.03209,
   63.06032,
   63.08518,
   63.10668,
   63.12481,
   63.13957,
   63.15094,
   63.15893,
   63.16354,
   63.16477,
   63.16261,
   63.15707,
   63.14815,
   63.13584,
   63.12015,
   63.10109,
   63.07865,
   63.05284,
   63.02366,
   62.99112,
   62.95523,
   62.91598,
   62.8734,
   62.82748,
   62.77823,
   62.72567,
   62.6698,
   62.61063,
   62.54817,
   62.48243,
   62.41343,
   62.34118,
   62.26568,
   62.18696,
   62.10503,
   62.0199,
   61.93159,
   61.84011,
   61.74548,
   61.64772,
   61.54685,
   61.44287,
   61.33582,
   61.2257,
   61.11255,
   60.99637,
   60.8772,
   60.75504,
   60.62993,
   60.50189,
   60.37093,
   60.23708,
   60.10036,
   59.96081,
   59.81844,
   59.67327,
   59.52534,
   59.37466,
   59.22127,
   59.0652,
   58.90646,
   58.74508,
   58.5811,
   58.41455,
   58.24544,
   58.07382,
   57.8997,
   57.72312,
   57.54411,
   57.3627,
   57.17892,
   56.9928,
   56.80437,
   56.61367,
   56.42072,
   56.22556,
   56.02822,
   55.82874,
   55.62714,
   55.42346,
   55.21773,
   55.00999,
   54.80027,
   54.5886,
   54.37502,
   54.15957,
   53.94227,
   53.72316,
   53.50229,
   53.27967,
   53.05535,
   52.82937,
   52.60176,
   52.37255,
   52.14177,
   51.90948,
   51.6757,
   51.44046,
   51.20381,
   50.96578,
   50.7264,
   50.48571,
   50.24376,
   50.00056,
   49.51062,
   49.01616,
   48.51748,
   48.01486,
   47.50861,
   46.99899,
   46.4863,
   45.97081,
   45.45282,
   44.93259,
   44.4104,
   43.88653,
   43.36125,
   42.30752,
   41.25129,
   40.19461,
   39.13944,
   38.08767,
   37.56363,
   37.04112,
   36.52036,
   36.00154,
   35.48487,
   34.97055,
   34.45878,
   33.94974,
   33.4436,
   32.94055,
   32.44076,
   31.94437,
   31.45157,
   30.96248,
   30.47727,
   29.99606,
   29.51899,
   29.04619,
   28.57777,
   28.11386,
   27.65455,
   27.19996,
   26.75017,
   26.52711,
   26.30528,
   26.0847,
   25.86538,
   25.64732,
   25.43054,
   25.21504,
   25.00084,
   24.78793,
   24.57634,
   24.36606,
   24.1571,
   23.94948,
   23.74319,
   23.53825,
   23.33465,
   23.13241,
   22.93153,
   22.73202,
   22.53388,
   22.33711,
   22.14172,
   21.94771,
   21.75508,
   21.56385,
   21.374,
   21.18555,
   20.9985,
   20.81284,
   20.62858,
   20.44572,
   20.26426,
   20.08421,
   19.90556,
   19.72831,
   19.55246,
   19.37802,
   19.20498,
   19.03334,
   18.8631,
   18.69426,
   18.52682,
   18.36078,
   18.19613,
   18.03287,
   17.871,
   17.71051,
   17.55141,
   17.3937,
   17.23735,
   17.08239,
   16.92879,
   16.77656,
   16.62569,
   16.47618,
   16.32803,
   16.18122,
   16.03576,
   15.89164,
   15.74885,
   15.60739,
   15.46726,
   15.32844,
   15.19094,
   15.05474,
   14.91984,
   14.78624,
   14.65392,
   14.52289,
   14.39313,
   14.26464,
   14.13742,
   14.01144,
   13.88672,
   13.76324,
   13.64099,
   13.40016,
   13.16417,
   12.93297,
   12.70649,
   12.48467,
   12.26745,
   12.05475,
   11.84651,
   11.64267,
   11.44315,
   11.24789,
   11.05682,
   10.86987,
   10.68697,
   10.50805,
   10.33303,
   10.16186,
   9.994453,
   9.830746,
   9.670666,
   9.514145,
   9.361113,
   9.211501,
   9.065239,
   8.92226,
   8.782495,
   8.645877,
   8.512338,
   8.381814,
   8.254238,
   8.129546,
   8.007673,
   7.888557,
   7.772134,
   7.658343,
   7.547123,
   7.438414,
   7.332158,
   7.228296,
   7.126772,
   7.027528,
   6.93051,
   6.835664,
   6.742936,
   6.652275,
   6.563628,
   6.476947,
   6.392181,
   6.309282,
   6.228204,
   6.148901,
   6.071326,
   5.995437,
   5.92119,
   5.848543,
   5.777455,
   5.707886,
   5.639797,
   5.573149,
   5.507905,
   5.44403,
   5.381488,
   5.320244,
   5.260265,
   5.201518,
   5.087596,
   4.978233,
   4.873201,
   4.772281,
   4.675267,
   4.581968,
   4.492201,
   4.405794,
   4.322587,
   4.242427,
   4.165172,
   4.090688,
   4.018849,
   3.949537,
   3.882641,
   3.818056,
   3.755685,
   3.695434,
   3.637217,
   3.580952,
   3.526562,
   3.473974,
   3.42312,
   3.373933,
   3.326354,
   3.280324,
   3.235786,
   3.19269,
   3.150984,
   3.110622,
   3.071557,
   3.033747,
   2.961724,
   2.89424,
   2.831006,
   2.771753,
   2.743831,
   2.717395,
   2.692321,
   2.668498,
   2.624212,
   2.583844,
   2.546829,
   2.5127,
   2.481069,
   2.451613,
   2.42406,
   2.398179,
   2.373776,
   2.350684,
   2.307879,
   2.268838,
   2.232859,
   2.199405,
   2.168059,
   2.13849,
   2.110436,
   2.058065,
   2.009677,
   2.009677};
   graph = new TGraph(669,model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx3,model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy3);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3","Projection of B^{+} model",669,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMinimum(1.808709);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMaximum(69.28028);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]3);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[50] = {
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329};
   Double_t h_data_fy3002[50] = {
   3,
   4,
   3,
   5,
   6,
   5,
   9,
   6,
   5,
   6,
   6,
   4,
   7,
   10,
   12,
   12,
   15,
   22,
   32,
   28,
   44,
   51,
   67,
   57,
   60,
   47,
   75,
   51,
   31,
   33,
   20,
   16,
   15,
   11,
   7,
   11,
   4,
   3,
   4,
   3,
   1,
   4,
   4,
   1,
   2,
   1,
   1,
   2,
   3,
   4};
   Double_t h_data_felx3002[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3002[50] = {
   1.632705,
   1.914339,
   1.632705,
   2.159691,
   2.379931,
   2.159691,
   2.943461,
   2.379931,
   2.159691,
   2.379931,
   2.379931,
   1.914339,
   2.58147,
   3.108694,
   3.415266,
   3.415266,
   3.82938,
   4.654502,
   5.627135,
   5.259711,
   6.60794,
   7.117933,
   8.164873,
   7.527619,
   7.724317,
   6.831172,
   8.640903,
   7.117933,
   5.537565,
   5.715302,
   4.434448,
   3.957801,
   3.82938,
   3.265579,
   2.58147,
   3.265579,
   1.914339,
   1.632705,
   1.914339,
   1.632705,
   0.8272462,
   1.914339,
   1.914339,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   1.291815,
   1.632705,
   1.914339};
   Double_t h_data_fehx3002[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3002[50] = {
   2.918186,
   3.162753,
   2.918186,
   3.382473,
   3.583642,
   3.382473,
   4.110204,
   3.583642,
   3.382473,
   3.583642,
   3.583642,
   3.162753,
   3.770281,
   4.26695,
   4.559819,
   4.559819,
   4.958738,
   5.761366,
   6.715753,
   6.354446,
   7.68351,
   8.188122,
   9.226102,
   8.594007,
   8.789023,
   7.904289,
   9.698771,
   8.188122,
   6.627601,
   6.802567,
   5.546519,
   5.083066,
   4.958738,
   4.416521,
   3.770281,
   4.416521,
   3.162753,
   2.918186,
   3.162753,
   2.918186,
   2.299527,
   3.162753,
   3.162753,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   2.63786,
   2.918186,
   3.162753};
   grae = new TGraphAsymmErrors(50,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__Bc_DTF_M_Bc");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__Bc_DTF_M_Bc",100,5220,5340);
   Graph_h_data3002->SetMinimum(0.1554784);
   Graph_h_data3002->SetMaximum(93.15137);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_66752f0__2 = new TH1D("frame_66752f0__2","",50,5230,5330);
   frame_66752f0__2->SetMaximum(90);
   frame_66752f0__2->SetDirectory(0);
   frame_66752f0__2->SetStats(0);
   frame_66752f0__2->SetLineWidth(2);
   frame_66752f0__2->SetMarkerStyle(20);
   frame_66752f0__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{D}^{#font[122]{-}}#font[12]{D}^{0}) [MeV/#font[12]{c}^{2}]");
   frame_66752f0__2->GetXaxis()->SetNdivisions(505);
   frame_66752f0__2->GetXaxis()->SetLabelFont(132);
   frame_66752f0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_66752f0__2->GetXaxis()->SetLabelSize(0.06);
   frame_66752f0__2->GetXaxis()->SetTitleSize(0.072);
   frame_66752f0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_66752f0__2->GetXaxis()->SetTitleFont(132);
   frame_66752f0__2->GetYaxis()->SetTitle("Candidates / (2 MeV/#font[12]{c}^{2})");
   frame_66752f0__2->GetYaxis()->SetLabelFont(132);
   frame_66752f0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_66752f0__2->GetYaxis()->SetLabelSize(0.06);
   frame_66752f0__2->GetYaxis()->SetTitleSize(0.072);
   frame_66752f0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_66752f0__2->GetYaxis()->SetTitleFont(132);
   frame_66752f0__2->GetZaxis()->SetLabelFont(132);
   frame_66752f0__2->GetZaxis()->SetLabelSize(0.06);
   frame_66752f0__2->GetZaxis()->SetTitleSize(0.072);
   frame_66752f0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_66752f0__2->GetZaxis()->SetTitleFont(132);
   frame_66752f0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.65,0.6,0.92,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model","Total fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("cbTot","#font[12]{B}^{#font[122]{-}}#rightarrow #font[12]{D}^{#font[122]{-}}#font[12]{D}^{0}","l");
   entry->SetLineColor(7);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg_model","Combinatorial","l");
   entry->SetLineColor(8);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> Fig2f.C <==
void ACP_mass_fit_2011_12_Bp_Kpipi_Kpi_RS()
{
//=========Macro generated from canvas: c/c
//=========  (Mon Apr  9 13:32:29 2018) by ROOT version 6.12/06
   TCanvas *c = new TCanvas("c", "c",0,0,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(5212.716,-18.22785,5336.173,95.6962);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.14);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.16);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   
   TH1D *frame_6eb5510__1 = new TH1D("frame_6eb5510__1","",50,5230,5330);
   frame_6eb5510__1->SetMaximum(90);
   frame_6eb5510__1->SetDirectory(0);
   frame_6eb5510__1->SetStats(0);
   frame_6eb5510__1->SetLineWidth(2);
   frame_6eb5510__1->SetMarkerStyle(20);
   frame_6eb5510__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{D}^{#font[122]{+}}#bar{#font[12]{D}}#kern[-0.02]{^{0}}) [MeV/#font[12]{c}^{2}]");
   frame_6eb5510__1->GetXaxis()->SetNdivisions(505);
   frame_6eb5510__1->GetXaxis()->SetLabelFont(132);
   frame_6eb5510__1->GetXaxis()->SetLabelOffset(0.01);
   frame_6eb5510__1->GetXaxis()->SetLabelSize(0.06);
   frame_6eb5510__1->GetXaxis()->SetTitleSize(0.072);
   frame_6eb5510__1->GetXaxis()->SetTitleOffset(0.95);
   frame_6eb5510__1->GetXaxis()->SetTitleFont(132);
   frame_6eb5510__1->GetYaxis()->SetTitle("Candidates / (2 MeV/#font[12]{c}^{2})");
   frame_6eb5510__1->GetYaxis()->SetLabelFont(132);
   frame_6eb5510__1->GetYaxis()->SetLabelOffset(0.01);
   frame_6eb5510__1->GetYaxis()->SetLabelSize(0.06);
   frame_6eb5510__1->GetYaxis()->SetTitleSize(0.072);
   frame_6eb5510__1->GetYaxis()->SetTitleOffset(0.95);
   frame_6eb5510__1->GetYaxis()->SetTitleFont(132);
   frame_6eb5510__1->GetZaxis()->SetLabelFont(132);
   frame_6eb5510__1->GetZaxis()->SetLabelSize(0.06);
   frame_6eb5510__1->GetZaxis()->SetTitleSize(0.072);
   frame_6eb5510__1->GetZaxis()->SetTitleOffset(1.2);
   frame_6eb5510__1->GetZaxis()->SetTitleFont(132);
   frame_6eb5510__1->Draw("FUNC");
   
   Double_t h_data_fx3001[50] = {
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329};
   Double_t h_data_fy3001[50] = {
   5,
   5,
   4,
   6,
   4,
   6,
   4,
   2,
   5,
   1,
   6,
   8,
   7,
   7,
   7,
   9,
   10,
   27,
   31,
   29,
   42,
   51,
   56,
   66,
   70,
   62,
   51,
   38,
   43,
   35,
   26,
   21,
   15,
   8,
   12,
   11,
   6,
   4,
   4,
   4,
   4,
   4,
   5,
   3,
   5,
   3,
   4,
   5,
   2,
   6};
   Double_t h_data_felx3001[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3001[50] = {
   2.159691,
   2.159691,
   1.914339,
   2.379931,
   1.914339,
   2.379931,
   1.914339,
   1.291815,
   2.159691,
   0.8272462,
   2.379931,
   2.768386,
   2.58147,
   2.58147,
   2.58147,
   2.943461,
   3.108694,
   5.163771,
   5.537565,
   5.353932,
   6.454831,
   7.117933,
   7.4609,
   8.103403,
   8.346566,
   7.852713,
   7.117933,
   6.137163,
   6.531834,
   5.887675,
   5.066015,
   4.545807,
   3.82938,
   2.768386,
   3.415266,
   3.265579,
   2.379931,
   1.914339,
   1.914339,
   1.914339,
   1.914339,
   1.914339,
   2.159691,
   1.632705,
   2.159691,
   1.632705,
   1.914339,
   2.159691,
   1.291815,
   2.379931};
   Double_t h_data_fehx3001[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3001[50] = {
   3.382473,
   3.382473,
   3.162753,
   3.583642,
   3.162753,
   3.583642,
   3.162753,
   2.63786,
   3.382473,
   2.299527,
   3.583642,
   3.945142,
   3.770281,
   3.770281,
   3.770281,
   4.110204,
   4.26695,
   6.260244,
   6.627601,
   6.44702,
   7.53218,
   8.188122,
   8.527879,
   9.165094,
   9.406468,
   8.916365,
   8.188122,
   7.218484,
   7.608278,
   6.97241,
   6.164324,
   5.655182,
   4.958738,
   3.945142,
   4.559819,
   4.416521,
   3.583642,
   3.162753,
   3.162753,
   3.162753,
   3.162753,
   3.162753,
   3.382473,
   2.918186,
   3.382473,
   2.918186,
   3.162753,
   3.382473,
   2.63786,
   3.583642};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__Bc_DTF_M_Bc");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__Bc_DTF_M_Bc",100,5220,5340);
   Graph_h_data3001->SetMinimum(0.1554784);
   Graph_h_data3001->SetMaximum(87.32984);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetLineWidth(2);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx1[680] = {
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5236,
   5237,
   5237.5,
   5238,
   5238.5,
   5239,
   5239.5,
   5240,
   5240.5,
   5241,
   5241.5,
   5242,
   5242.5,
   5243,
   5243.5,
   5244,
   5244.5,
   5245,
   5245.5,
   5246,
   5246.25,
   5246.5,
   5246.75,
   5247,
   5247.25,
   5247.5,
   5247.75,
   5248,
   5248.25,
   5248.5,
   5248.75,
   5249,
   5249.25,
   5249.5,
   5249.75,
   5250,
   5250.25,
   5250.5,
   5250.75,
   5251,
   5251.25,
   5251.5,
   5251.75,
   5252,
   5252.25,
   5252.5,
   5252.75,
   5253,
   5253.25,
   5253.5,
   5253.75,
   5254,
   5254.25,
   5254.5,
   5254.75,
   5255,
   5255.25,
   5255.5,
   5255.75,
   5256,
   5256.25,
   5256.375,
   5256.5,
   5256.625,
   5256.75,
   5256.875,
   5257,
   5257.125,
   5257.25,
   5257.375,
   5257.5,
   5257.625,
   5257.75,
   5257.875,
   5258,
   5258.125,
   5258.25,
   5258.375,
   5258.5,
   5258.625,
   5258.75,
   5258.875,
   5259,
   5259.125,
   5259.25,
   5259.375,
   5259.5,
   5259.625,
   5259.75,
   5259.875,
   5260,
   5260.125,
   5260.188,
   5260.25,
   5260.312,
   5260.375,
   5260.438,
   5260.5,
   5260.562,
   5260.625,
   5260.688,
   5260.75,
   5260.875,
   5261,
   5261.125,
   5261.25,
   5261.375,
   5261.5,
   5261.625,
   5261.75,
   5261.875,
   5262,
   5262.125,
   5262.25,
   5262.312,
   5262.375,
   5262.438,
   5262.5,
   5262.562,
   5262.625,
   5262.688,
   5262.75,
   5262.812,
   5262.875,
   5262.938,
   5263,
   5263.062,
   5263.125,
   5263.188,
   5263.25,
   5263.312,
   5263.375,
   5263.438,
   5263.5,
   5263.562,
   5263.625,
   5263.688,
   5263.75,
   5263.812,
   5263.875,
   5263.938,
   5264,
   5264.062,
   5264.125,
   5264.188,
   5264.25,
   5264.312,
   5264.375,
   5264.438,
   5264.5,
   5264.562,
   5264.625,
   5264.688,
   5264.75,
   5264.812,
   5264.875,
   5264.938,
   5265,
   5265.062,
   5265.125,
   5265.188,
   5265.25,
   5265.312,
   5265.375,
   5265.438,
   5265.5,
   5265.562,
   5265.625,
   5265.688,
   5265.75,
   5265.812,
   5265.875,
   5265.938,
   5266,
   5266.062,
   5266.125,
   5266.188,
   5266.25,
   5266.312,
   5266.375,
   5266.438,
   5266.5,
   5266.562,
   5266.625,
   5266.688,
   5266.75,
   5266.812,
   5266.875,
   5266.938,
   5267,
   5267.062,
   5267.125,
   5267.188,
   5267.25,
   5267.312,
   5267.375,
   5267.438,
   5267.5,
   5267.562,
   5267.625,
   5267.688,
   5267.75,
   5267.812,
   5267.875,
   5267.938,
   5268,
   5268.062,
   5268.125,
   5268.25,
   5268.375,
   5268.5,
   5268.625,
   5268.75,
   5268.875,
   5269,
   5269.125,
   5269.25,
   5269.375,
   5269.5,
   5269.625,
   5269.75,
   5269.875,
   5270,
   5270.125,
   5270.25,
   5270.375,
   5270.5,
   5270.75,
   5271,
   5271.25,
   5271.5,
   5271.625,
   5271.75,
   5271.875,
   5272,
   5272.125,
   5272.25,
   5272.375,
   5272.5,
   5272.625,
   5272.75,
   5272.875,
   5273,
   5273.062,
   5273.125,
   5273.188,
   5273.25,
   5273.312,
   5273.375,
   5273.438,
   5273.5,
   5273.562,
   5273.625,
   5273.688,
   5273.75,
   5273.812,
   5273.875,
   5273.938,
   5274,
   5274.062,
   5274.125,
   5274.188,
   5274.25,
   5274.312,
   5274.375,
   5274.438,
   5274.5,
   5274.562,
   5274.625,
   5274.688,
   5274.75,
   5274.812,
   5274.875,
   5274.938,
   5275,
   5275.062,
   5275.125,
   5275.188,
   5275.25,
   5275.312,
   5275.375,
   5275.438,
   5275.5,
   5275.562,
   5275.625,
   5275.688,
   5275.75,
   5275.812,
   5275.875,
   5275.938,
   5276,
   5276.062,
   5276.125,
   5276.188,
   5276.25,
   5276.312,
   5276.375,
   5276.438,
   5276.5,
   5276.562,
   5276.625,
   5276.688,
   5276.75,
   5276.812,
   5276.875,
   5276.938,
   5277,
   5277.062,
   5277.125,
   5277.188,
   5277.25,
   5277.312,
   5277.375,
   5277.438,
   5277.5,
   5277.562,
   5277.625,
   5277.688,
   5277.75,
   5277.812,
   5277.875,
   5277.938,
   5278,
   5278.062,
   5278.125,
   5278.188,
   5278.25,
   5278.312,
   5278.375,
   5278.438,
   5278.5,
   5278.562,
   5278.625,
   5278.688,
   5278.75,
   5278.812,
   5278.875,
   5278.938,
   5279,
   5279.062,
   5279.125,
   5279.188,
   5279.25,
   5279.312,
   5279.375,
   5279.438,
   5279.5,
   5279.562,
   5279.625,
   5279.688,
   5279.75,
   5279.812,
   5279.875,
   5279.938,
   5280,
   5280.062,
   5280.125,
   5280.188,
   5280.25,
   5280.312,
   5280.375,
   5280.438,
   5280.5,
   5280.562,
   5280.625,
   5280.688,
   5280.75,
   5280.812,
   5280.875,
   5280.938,
   5281,
   5281.062,
   5281.125,
   5281.188,
   5281.25,
   5281.312,
   5281.375,
   5281.438,
   5281.5,
   5281.562,
   5281.625,
   5281.688,
   5281.75,
   5281.812,
   5281.875,
   5281.938,
   5282,
   5282.062,
   5282.125,
   5282.188,
   5282.25,
   5282.312,
   5282.375,
   5282.438,
   5282.5,
   5282.562,
   5282.625,
   5282.688,
   5282.75,
   5282.812,
   5282.875,
   5282.938,
   5283,
   5283.062,
   5283.125,
   5283.188,
   5283.25,
   5283.312,
   5283.375,
   5283.438,
   5283.5,
   5283.562,
   5283.625,
   5283.688,
   5283.75,
   5283.812,
   5283.875,
   5283.938,
   5284,
   5284.062,
   5284.125,
   5284.188,
   5284.25,
   5284.312,
   5284.375,
   5284.438,
   5284.5,
   5284.562,
   5284.625,
   5284.75,
   5284.875,
   5285,
   5285.125,
   5285.25,
   5285.375,
   5285.5,
   5285.625,
   5285.75,
   5285.875,
   5286,
   5286.25,
   5286.5,
   5287,
   5287.25,
   5287.375,
   5287.5,
   5287.625,
   5287.75,
   5287.875,
   5288,
   5288.125,
   5288.25,
   5288.375,
   5288.5,
   5288.625,
   5288.75,
   5288.875,
   5289,
   5289.125,
   5289.25,
   5289.375,
   5289.5,
   5289.625,
   5289.688,
   5289.75,
   5289.812,
   5289.875,
   5289.938,
   5290,
   5290.062,
   5290.125,
   5290.188,
   5290.25,
   5290.312,
   5290.375,
   5290.438,
   5290.5,
   5290.562,
   5290.625,
   5290.688,
   5290.75,
   5290.812,
   5290.875,
   5290.938,
   5291,
   5291.062,
   5291.125,
   5291.188,
   5291.25,
   5291.312,
   5291.375,
   5291.438,
   5291.5,
   5291.562,
   5291.625,
   5291.688,
   5291.75,
   5291.812,
   5291.875,
   5291.938,
   5292,
   5292.062,
   5292.125,
   5292.188,
   5292.25,
   5292.312,
   5292.375,
   5292.438,
   5292.5,
   5292.562,
   5292.625,
   5292.688,
   5292.75,
   5292.812,
   5292.875,
   5292.938,
   5293,
   5293.062,
   5293.125,
   5293.188,
   5293.25,
   5293.312,
   5293.375,
   5293.438,
   5293.5,
   5293.562,
   5293.625,
   5293.688,
   5293.75,
   5293.812,
   5293.875,
   5293.938,
   5294,
   5294.062,
   5294.125,
   5294.188,
   5294.25,
   5294.312,
   5294.375,
   5294.438,
   5294.5,
   5294.562,
   5294.625,
   5294.688,
   5294.75,
   5294.812,
   5294.875,
   5294.938,
   5295,
   5295.062,
   5295.125,
   5295.188,
   5295.25,
   5295.312,
   5295.375,
   5295.438,
   5295.5,
   5295.625,
   5295.75,
   5295.875,
   5296,
   5296.125,
   5296.25,
   5296.375,
   5296.5,
   5296.625,
   5296.75,
   5296.875,
   5297,
   5297.125,
   5297.25,
   5297.375,
   5297.5,
   5297.625,
   5297.75,
   5297.875,
   5298,
   5298.125,
   5298.25,
   5298.375,
   5298.5,
   5298.625,
   5298.75,
   5298.875,
   5299,
   5299.125,
   5299.25,
   5299.375,
   5299.5,
   5299.625,
   5299.75,
   5299.875,
   5300,
   5300.125,
   5300.25,
   5300.375,
   5300.5,
   5300.625,
   5300.75,
   5300.875,
   5301,
   5301.125,
   5301.25,
   5301.375,
   5301.5,
   5301.625,
   5301.75,
   5301.875,
   5302,
   5302.125,
   5302.25,
   5302.375,
   5302.5,
   5302.625,
   5302.75,
   5303,
   5303.25,
   5303.5,
   5303.75,
   5304,
   5304.25,
   5304.5,
   5304.75,
   5305,
   5305.25,
   5305.5,
   5305.75,
   5306,
   5306.25,
   5306.5,
   5306.75,
   5307,
   5307.25,
   5307.5,
   5307.75,
   5308,
   5308.25,
   5308.5,
   5308.75,
   5309,
   5309.25,
   5309.5,
   5309.75,
   5310,
   5310.25,
   5310.5,
   5310.75,
   5311,
   5311.5,
   5312,
   5312.25,
   5312.5,
   5312.75,
   5313,
   5313.5,
   5314,
   5314.5,
   5315,
   5315.5,
   5316,
   5316.5,
   5317,
   5317.5,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5326,
   5328,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy1[680] = {
   0.09215524,
   0.1011393,
   0.1117895,
   0.1244633,
   0.1395873,
   0.1576679,
   0.1793014,
   0.2051858,
   0.2199707,
   0.2361318,
   0.25379,
   0.2730745,
   0.2941235,
   0.3170842,
   0.3421133,
   0.3693771,
   0.399052,
   0.4313245,
   0.4663916,
   0.5044612,
   0.5457517,
   0.5904929,
   0.6389256,
   0.6913022,
   0.7478866,
   0.8089547,
   0.8412596,
   0.8747944,
   0.909597,
   0.9457062,
   0.9831616,
   1.022004,
   1.062273,
   1.104014,
   1.147267,
   1.192078,
   1.238491,
   1.286553,
   1.336311,
   1.387814,
   1.441111,
   1.496254,
   1.553295,
   1.612289,
   1.673291,
   1.736359,
   1.801553,
   1.868935,
   1.93857,
   2.010525,
   2.084871,
   2.16168,
   2.241031,
   2.323005,
   2.40769,
   2.495176,
   2.585562,
   2.678953,
   2.77546,
   2.875205,
   2.978319,
   3.084945,
   3.195238,
   3.309367,
   3.427521,
   3.549904,
   3.676746,
   3.741918,
   3.808302,
   3.875935,
   3.944855,
   4.015104,
   4.086725,
   4.159764,
   4.23427,
   4.310296,
   4.387897,
   4.467133,
   4.548067,
   4.630767,
   4.715305,
   4.801759,
   4.890212,
   4.980754,
   5.07348,
   5.168494,
   5.265907,
   5.365839,
   5.468419,
   5.573787,
   5.682095,
   5.793506,
   5.908199,
   6.026365,
   6.148217,
   6.273982,
   6.40391,
   6.538274,
   6.607212,
   6.677373,
   6.748799,
   6.821533,
   6.895623,
   6.971115,
   7.04806,
   7.126512,
   7.206526,
   7.288161,
   7.455628,
   7.62715,
   7.802731,
   7.982449,
   8.166382,
   8.354607,
   8.547204,
   8.744248,
   8.945819,
   9.15199,
   9.36284,
   9.578443,
   9.68805,
   9.798874,
   9.910922,
   10.0242,
   10.13873,
   10.25451,
   10.37155,
   10.48986,
   10.60945,
   10.73032,
   10.85249,
   10.97597,
   11.10076,
   11.22687,
   11.3543,
   11.48308,
   11.6132,
   11.74467,
   11.8775,
   12.0117,
   12.14727,
   12.28422,
   12.42257,
   12.56231,
   12.70345,
   12.846,
   12.98996,
   13.13535,
   13.28217,
   13.43042,
   13.5801,
   13.73124,
   13.88382,
   14.03786,
   14.19336,
   14.35032,
   14.50875,
   14.66866,
   14.83004,
   14.99291,
   15.15726,
   15.3231,
   15.49043,
   15.65925,
   15.82957,
   16.00139,
   16.17471,
   16.34954,
   16.52587,
   16.7037,
   16.88304,
   17.06389,
   17.24625,
   17.43011,
   17.61548,
   17.80236,
   17.99075,
   18.18064,
   18.37204,
   18.56494,
   18.75933,
   18.95523,
   19.15262,
   19.3515,
   19.55188,
   19.75373,
   19.95707,
   20.16188,
   20.36816,
   20.57591,
   20.78512,
   20.99579,
   21.2079,
   21.42146,
   21.63644,
   21.85286,
   22.0707,
   22.28994,
   22.51059,
   22.73263,
   22.95605,
   23.18085,
   23.40701,
   23.63453,
   23.86338,
   24.09357,
   24.32508,
   24.55789,
   24.79199,
   25.02738,
   25.26403,
   25.50193,
   25.74107,
   25.98144,
   26.46578,
   26.95482,
   27.44843,
   27.94648,
   28.4488,
   28.95524,
   29.46565,
   29.97984,
   30.49766,
   31.01891,
   31.5434,
   32.07093,
   32.60131,
   33.13433,
   33.66975,
   34.20737,
   34.74696,
   35.28827,
   35.83107,
   36.92012,
   38.01207,
   39.10477,
   40.19601,
   40.74037,
   41.28349,
   41.82509,
   42.36486,
   42.9025,
   43.4377,
   43.97015,
   44.49953,
   45.02554,
   45.54786,
   46.06616,
   46.58013,
   46.83539,
   47.08945,
   47.34226,
   47.59379,
   47.844,
   48.09284,
   48.34028,
   48.58627,
   48.83078,
   49.07377,
   49.31519,
   49.55501,
   49.79318,
   50.02967,
   50.26443,
   50.49743,
   50.72863,
   50.95799,
   51.18546,
   51.41102,
   51.63461,
   51.85621,
   52.07578,
   52.29327,
   52.50864,
   52.72187,
   52.93291,
   53.14172,
   53.34828,
   53.55253,
   53.75445,
   53.954,
   54.15114,
   54.34584,
   54.53807,
   54.72778,
   54.91494,
   55.09952,
   55.28149,
   55.46081,
   55.63744,
   55.81137,
   55.98254,
   56.15094,
   56.31653,
   56.47929,
   56.63917,
   56.79615,
   56.9502,
   57.10129,
   57.24939,
   57.39448,
   57.53652,
   57.6755,
   57.81138,
   57.94414,
   58.07375,
   58.20019,
   58.32343,
   58.44345,
   58.56023,
   58.67374,
   58.78397,
   58.89088,
   58.99447,
   59.0947,
   59.19157,
   59.28505,
   59.37513,
   59.46178,
   59.54499,
   59.62474,
   59.70102,
   59.77381,
   59.8431,
   59.90888,
   59.97113,
   60.02983,
   60.08499,
   60.13658,
   60.1846,
   60.22904,
   60.26988,
   60.30713,
   60.34077,
   60.3708,
   60.39721,
   60.41999,
   60.43915,
   60.45467,
   60.46656,
   60.47481,
   60.47942,
   60.48039,
   60.47771,
   60.4714,
   60.46145,
   60.44786,
   60.43064,
   60.40979,
   60.38531,
   60.35721,
   60.32549,
   60.29016,
   60.25123,
   60.2087,
   60.16259,
   60.11289,
   60.05963,
   60.00282,
   59.94245,
   59.87855,
   59.81113,
   59.7402,
   59.66577,
   59.58787,
   59.5065,
   59.42168,
   59.33342,
   59.24175,
   59.14669,
   59.04824,
   58.94643,
   58.84129,
   58.73282,
   58.62106,
   58.50601,
   58.38772,
   58.26619,
   58.14145,
   58.01352,
   57.88244,
   57.74821,
   57.61088,
   57.47047,
   57.327,
   57.18049,
   57.03099,
   56.87851,
   56.72309,
   56.56475,
   56.40352,
   56.23944,
   56.07253,
   55.90283,
   55.73036,
   55.55516,
   55.37727,
   55.19671,
   55.01351,
   54.82772,
   54.63936,
   54.44847,
   54.25509,
   54.05924,
   53.86097,
   53.6603,
   53.45729,
   53.25195,
   53.04434,
   52.83448,
   52.62241,
   52.40817,
   52.1918,
   51.97334,
   51.75282,
   51.53028,
   51.30576,
   51.0793,
   50.85094,
   50.62072,
   50.38867,
   50.15484,
   49.91927,
   49.68199,
   49.44304,
   49.20247,
   48.96031,
   48.71661,
   48.4714,
   48.22473,
   47.97663,
   47.72714,
   47.47631,
   47.22417,
   46.97077,
   46.46034,
   45.94533,
   45.42606,
   44.90285,
   44.37602,
   43.84589,
   43.31277,
   42.77698,
   42.23881,
   41.69859,
   41.1566,
   40.06856,
   38.97703,
   36.79258,
   35.70401,
   35.16154,
   34.62061,
   34.08146,
   33.54433,
   33.00945,
   32.47704,
   31.9473,
   31.42046,
   30.89671,
   30.37625,
   29.85926,
   29.34594,
   28.83644,
   28.33095,
   27.82961,
   27.3326,
   26.84004,
   26.35208,
   25.86886,
   25.62907,
   25.3905,
   25.15318,
   24.91712,
   24.68234,
   24.44883,
   24.21663,
   23.98574,
   23.75618,
   23.52795,
   23.30106,
   23.07554,
   22.85138,
   22.6286,
   22.40721,
   22.18722,
   21.96863,
   21.75146,
   21.53571,
   21.32139,
   21.10851,
   20.89708,
   20.68709,
   20.47856,
   20.2715,
   20.0659,
   19.86178,
   19.65913,
   19.45797,
   19.2583,
   19.06011,
   18.86342,
   18.66822,
   18.47453,
   18.28233,
   18.09164,
   17.90245,
   17.71477,
   17.52859,
   17.34393,
   17.16077,
   16.97912,
   16.79897,
   16.62034,
   16.44321,
   16.26758,
   16.09346,
   15.92084,
   15.74972,
   15.5801,
   15.41198,
   15.24535,
   15.0802,
   14.91655,
   14.75438,
   14.59369,
   14.43447,
   14.27672,
   14.12045,
   13.96563,
   13.81227,
   13.66037,
   13.50991,
   13.3609,
   13.21332,
   13.06717,
   12.92245,
   12.77915,
   12.63726,
   12.49677,
   12.35769,
   12.21999,
   12.08369,
   11.94876,
   11.8152,
   11.68301,
   11.55217,
   11.42268,
   11.29453,
   11.16772,
   11.04223,
   10.91805,
   10.79519,
   10.67363,
   10.55335,
   10.43436,
   10.31665,
   10.2002,
   10.08501,
   9.971066,
   9.858361,
   9.746887,
   9.636634,
   9.527592,
   9.313108,
   9.103359,
   8.89827,
   8.697765,
   8.501767,
   8.3102,
   8.122985,
   7.940045,
   7.761302,
   7.586677,
   7.416093,
   7.249472,
   7.086735,
   6.927805,
   6.772606,
   6.621059,
   6.473089,
   6.328619,
   6.187575,
   6.049881,
   5.915464,
   5.784251,
   5.656168,
   5.531145,
   5.409111,
   5.289995,
   5.17373,
   5.060246,
   4.949478,
   4.841359,
   4.735825,
   4.632811,
   4.532256,
   4.434098,
   4.338276,
   4.244731,
   4.153406,
   4.064243,
   3.977187,
   3.892183,
   3.809177,
   3.728118,
   3.648955,
   3.571637,
   3.496116,
   3.422344,
   3.350274,
   3.279863,
   3.211065,
   3.143837,
   3.078138,
   3.013926,
   2.951162,
   2.889807,
   2.829824,
   2.771176,
   2.713827,
   2.657742,
   2.549234,
   2.445393,
   2.345977,
   2.250757,
   2.159518,
   2.072058,
   1.988186,
   1.907726,
   1.830508,
   1.756377,
   1.685185,
   1.616794,
   1.551074,
   1.487905,
   1.427172,
   1.368769,
   1.312596,
   1.258557,
   1.206565,
   1.156537,
   1.108393,
   1.062061,
   1.017469,
   0.9745521,
   0.9332475,
   0.893496,
   0.8552412,
   0.8184296,
   0.7830101,
   0.7489341,
   0.716155,
   0.6846284,
   0.6543115,
   0.5971445,
   0.5443446,
   0.519494,
   0.4960294,
   0.4741271,
   0.4536518,
   0.4165093,
   0.383773,
   0.354771,
   0.3289543,
   0.305871,
   0.2851467,
   0.2664689,
   0.2495753,
   0.2342445,
   0.2202886,
   0.1958823,
   0.1753254,
   0.1578464,
   0.1428587,
   0.1299097,
   0.1186452,
   0.100105,
   0.08559407,
   0.07402408,
   0.07402408};
   TGraph *graph = new TGraph(680,model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx1,model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy1);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(7);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1","Projection of B^{+} model",680,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMinimum(0.06662167);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMaximum(66.52102);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]1);
   
   graph->Draw("l");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx2[52] = {
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5262,
   5264,
   5266,
   5268,
   5270,
   5272,
   5274,
   5276,
   5278,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy2[52] = {
   3.92176,
   3.917594,
   3.913432,
   3.909275,
   3.905122,
   3.900973,
   3.896829,
   3.892689,
   3.888554,
   3.884423,
   3.880296,
   3.876174,
   3.872057,
   3.867943,
   3.863834,
   3.859729,
   3.855629,
   3.851533,
   3.847442,
   3.843354,
   3.839271,
   3.835193,
   3.831119,
   3.827049,
   3.822983,
   3.818922,
   3.814865,
   3.810812,
   3.806764,
   3.80272,
   3.79868,
   3.794645,
   3.790613,
   3.786587,
   3.782564,
   3.778546,
   3.774532,
   3.770522,
   3.766516,
   3.762515,
   3.758518,
   3.754525,
   3.750537,
   3.746552,
   3.742572,
   3.738596,
   3.734625,
   3.730657,
   3.726694,
   3.722735,
   3.71878,
   3.71878};
   graph = new TGraph(52,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx2,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy2);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2","Projection of B^{+} model",100,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMinimum(3.698482);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMaximum(3.942058);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]2);
   
   graph->Draw("l");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx3[679] = {
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5236,
   5237,
   5237.5,
   5238,
   5238.5,
   5239,
   5239.5,
   5240,
   5240.5,
   5241,
   5241.5,
   5242,
   5242.5,
   5243,
   5243.5,
   5244,
   5244.5,
   5245,
   5245.5,
   5246,
   5246.25,
   5246.5,
   5246.75,
   5247,
   5247.25,
   5247.5,
   5247.75,
   5248,
   5248.25,
   5248.5,
   5248.75,
   5249,
   5249.25,
   5249.5,
   5249.75,
   5250,
   5250.25,
   5250.5,
   5250.75,
   5251,
   5251.25,
   5251.5,
   5251.75,
   5252,
   5252.25,
   5252.5,
   5252.75,
   5253,
   5253.25,
   5253.5,
   5253.75,
   5254,
   5254.25,
   5254.5,
   5254.75,
   5255,
   5255.25,
   5255.5,
   5255.75,
   5256,
   5256.25,
   5256.375,
   5256.5,
   5256.625,
   5256.75,
   5256.875,
   5257,
   5257.125,
   5257.25,
   5257.375,
   5257.5,
   5257.625,
   5257.75,
   5257.875,
   5258,
   5258.125,
   5258.25,
   5258.375,
   5258.5,
   5258.625,
   5258.75,
   5258.875,
   5259,
   5259.125,
   5259.25,
   5259.375,
   5259.5,
   5259.625,
   5259.75,
   5259.875,
   5260,
   5260.125,
   5260.188,
   5260.25,
   5260.312,
   5260.375,
   5260.438,
   5260.5,
   5260.562,
   5260.625,
   5260.688,
   5260.75,
   5260.875,
   5261,
   5261.125,
   5261.25,
   5261.375,
   5261.5,
   5261.625,
   5261.75,
   5261.875,
   5262,
   5262.125,
   5262.25,
   5262.312,
   5262.375,
   5262.438,
   5262.5,
   5262.562,
   5262.625,
   5262.688,
   5262.75,
   5262.812,
   5262.875,
   5262.938,
   5263,
   5263.062,
   5263.125,
   5263.188,
   5263.25,
   5263.312,
   5263.375,
   5263.438,
   5263.5,
   5263.562,
   5263.625,
   5263.688,
   5263.75,
   5263.812,
   5263.875,
   5263.938,
   5264,
   5264.062,
   5264.125,
   5264.188,
   5264.25,
   5264.312,
   5264.375,
   5264.438,
   5264.5,
   5264.562,
   5264.625,
   5264.688,
   5264.75,
   5264.812,
   5264.875,
   5264.938,
   5265,
   5265.062,
   5265.125,
   5265.188,
   5265.25,
   5265.312,
   5265.375,
   5265.438,
   5265.5,
   5265.562,
   5265.625,
   5265.688,
   5265.75,
   5265.812,
   5265.875,
   5265.938,
   5266,
   5266.062,
   5266.125,
   5266.188,
   5266.25,
   5266.312,
   5266.375,
   5266.438,
   5266.5,
   5266.562,
   5266.625,
   5266.688,
   5266.75,
   5266.812,
   5266.875,
   5266.938,
   5267,
   5267.062,
   5267.125,
   5267.188,
   5267.25,
   5267.312,
   5267.375,
   5267.438,
   5267.5,
   5267.562,
   5267.625,
   5267.688,
   5267.75,
   5267.812,
   5267.875,
   5267.938,
   5268,
   5268.062,
   5268.125,
   5268.25,
   5268.375,
   5268.5,
   5268.625,
   5268.75,
   5268.875,
   5269,
   5269.125,
   5269.25,
   5269.375,
   5269.5,
   5269.625,
   5269.75,
   5269.875,
   5270,
   5270.125,
   5270.25,
   5270.375,
   5270.5,
   5270.75,
   5271,
   5271.25,
   5271.5,
   5271.625,
   5271.75,
   5271.875,
   5272,
   5272.125,
   5272.25,
   5272.375,
   5272.5,
   5272.625,
   5272.75,
   5272.875,
   5273,
   5273.125,
   5273.188,
   5273.25,
   5273.312,
   5273.375,
   5273.438,
   5273.5,
   5273.562,
   5273.625,
   5273.688,
   5273.75,
   5273.812,
   5273.875,
   5273.938,
   5274,
   5274.062,
   5274.125,
   5274.188,
   5274.25,
   5274.312,
   5274.375,
   5274.438,
   5274.5,
   5274.562,
   5274.625,
   5274.688,
   5274.75,
   5274.812,
   5274.875,
   5274.938,
   5275,
   5275.062,
   5275.125,
   5275.188,
   5275.25,
   5275.312,
   5275.375,
   5275.438,
   5275.5,
   5275.562,
   5275.625,
   5275.688,
   5275.75,
   5275.812,
   5275.875,
   5275.938,
   5276,
   5276.062,
   5276.125,
   5276.188,
   5276.25,
   5276.312,
   5276.375,
   5276.438,
   5276.5,
   5276.562,
   5276.625,
   5276.688,
   5276.75,
   5276.812,
   5276.875,
   5276.938,
   5277,
   5277.062,
   5277.125,
   5277.188,
   5277.25,
   5277.312,
   5277.375,
   5277.438,
   5277.5,
   5277.562,
   5277.625,
   5277.688,
   5277.75,
   5277.812,
   5277.875,
   5277.938,
   5278,
   5278.062,
   5278.125,
   5278.188,
   5278.25,
   5278.312,
   5278.375,
   5278.438,
   5278.5,
   5278.562,
   5278.625,
   5278.688,
   5278.75,
   5278.812,
   5278.875,
   5278.938,
   5279,
   5279.062,
   5279.125,
   5279.188,
   5279.25,
   5279.312,
   5279.375,
   5279.438,
   5279.5,
   5279.562,
   5279.625,
   5279.688,
   5279.75,
   5279.812,
   5279.875,
   5279.938,
   5280,
   5280.062,
   5280.125,
   5280.188,
   5280.25,
   5280.312,
   5280.375,
   5280.438,
   5280.5,
   5280.562,
   5280.625,
   5280.688,
   5280.75,
   5280.812,
   5280.875,
   5280.938,
   5281,
   5281.062,
   5281.125,
   5281.188,
   5281.25,
   5281.312,
   5281.375,
   5281.438,
   5281.5,
   5281.562,
   5281.625,
   5281.688,
   5281.75,
   5281.812,
   5281.875,
   5281.938,
   5282,
   5282.062,
   5282.125,
   5282.188,
   5282.25,
   5282.312,
   5282.375,
   5282.438,
   5282.5,
   5282.562,
   5282.625,
   5282.688,
   5282.75,
   5282.812,
   5282.875,
   5282.938,
   5283,
   5283.062,
   5283.125,
   5283.188,
   5283.25,
   5283.312,
   5283.375,
   5283.438,
   5283.5,
   5283.562,
   5283.625,
   5283.688,
   5283.75,
   5283.812,
   5283.875,
   5283.938,
   5284,
   5284.062,
   5284.125,
   5284.188,
   5284.25,
   5284.312,
   5284.375,
   5284.438,
   5284.5,
   5284.562,
   5284.625,
   5284.75,
   5284.875,
   5285,
   5285.125,
   5285.25,
   5285.375,
   5285.5,
   5285.625,
   5285.75,
   5285.875,
   5286,
   5286.25,
   5286.5,
   5287,
   5287.25,
   5287.375,
   5287.5,
   5287.625,
   5287.75,
   5287.875,
   5288,
   5288.125,
   5288.25,
   5288.375,
   5288.5,
   5288.625,
   5288.75,
   5288.875,
   5289,
   5289.125,
   5289.25,
   5289.375,
   5289.5,
   5289.625,
   5289.688,
   5289.75,
   5289.812,
   5289.875,
   5289.938,
   5290,
   5290.062,
   5290.125,
   5290.188,
   5290.25,
   5290.312,
   5290.375,
   5290.438,
   5290.5,
   5290.562,
   5290.625,
   5290.688,
   5290.75,
   5290.812,
   5290.875,
   5290.938,
   5291,
   5291.062,
   5291.125,
   5291.188,
   5291.25,
   5291.312,
   5291.375,
   5291.438,
   5291.5,
   5291.562,
   5291.625,
   5291.688,
   5291.75,
   5291.812,
   5291.875,
   5291.938,
   5292,
   5292.062,
   5292.125,
   5292.188,
   5292.25,
   5292.312,
   5292.375,
   5292.438,
   5292.5,
   5292.562,
   5292.625,
   5292.688,
   5292.75,
   5292.812,
   5292.875,
   5292.938,
   5293,
   5293.062,
   5293.125,
   5293.188,
   5293.25,
   5293.312,
   5293.375,
   5293.438,
   5293.5,
   5293.562,
   5293.625,
   5293.688,
   5293.75,
   5293.812,
   5293.875,
   5293.938,
   5294,
   5294.062,
   5294.125,
   5294.188,
   5294.25,
   5294.312,
   5294.375,
   5294.438,
   5294.5,
   5294.562,
   5294.625,
   5294.688,
   5294.75,
   5294.812,
   5294.875,
   5294.938,
   5295,
   5295.062,
   5295.125,
   5295.188,
   5295.25,
   5295.312,
   5295.375,
   5295.438,
   5295.5,
   5295.625,
   5295.75,
   5295.875,
   5296,
   5296.125,
   5296.25,
   5296.375,
   5296.5,
   5296.625,
   5296.75,
   5296.875,
   5297,
   5297.125,
   5297.25,
   5297.375,
   5297.5,
   5297.625,
   5297.75,
   5297.875,
   5298,
   5298.125,
   5298.25,
   5298.375,
   5298.5,
   5298.625,
   5298.75,
   5298.875,
   5299,
   5299.125,
   5299.25,
   5299.375,
   5299.5,
   5299.625,
   5299.75,
   5299.875,
   5300,
   5300.125,
   5300.25,
   5300.375,
   5300.5,
   5300.625,
   5300.75,
   5300.875,
   5301,
   5301.125,
   5301.25,
   5301.375,
   5301.5,
   5301.625,
   5301.75,
   5301.875,
   5302,
   5302.125,
   5302.25,
   5302.375,
   5302.5,
   5302.625,
   5302.75,
   5303,
   5303.25,
   5303.5,
   5303.75,
   5304,
   5304.25,
   5304.5,
   5304.75,
   5305,
   5305.25,
   5305.5,
   5305.75,
   5306,
   5306.25,
   5306.5,
   5306.75,
   5307,
   5307.25,
   5307.5,
   5307.75,
   5308,
   5308.25,
   5308.5,
   5308.75,
   5309,
   5309.25,
   5309.5,
   5309.75,
   5310,
   5310.25,
   5310.5,
   5310.75,
   5311,
   5311.5,
   5312,
   5312.25,
   5312.5,
   5312.75,
   5313,
   5313.5,
   5314,
   5314.5,
   5315,
   5315.5,
   5316,
   5316.5,
   5317,
   5317.5,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5326,
   5328,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy3[679] = {
   4.013915,
   4.020816,
   4.029383,
   4.039975,
   4.053019,
   4.069021,
   4.088576,
   4.112383,
   4.12613,
   4.141253,
   4.157874,
   4.176121,
   4.196133,
   4.218057,
   4.24205,
   4.268278,
   4.296917,
   4.328153,
   4.362185,
   4.39922,
   4.439475,
   4.483182,
   4.530581,
   4.581923,
   4.637474,
   4.697509,
   4.729297,
   4.762315,
   4.796601,
   4.832194,
   4.869133,
   4.907459,
   4.947213,
   4.988436,
   5.031174,
   5.075469,
   5.121366,
   5.168912,
   5.218155,
   5.269142,
   5.321923,
   5.376551,
   5.433076,
   5.491554,
   5.552041,
   5.614594,
   5.679273,
   5.74614,
   5.81526,
   5.8867,
   5.96053,
   6.036824,
   6.115661,
   6.19712,
   6.28129,
   6.368262,
   6.458133,
   6.551009,
   6.647002,
   6.746233,
   6.848833,
   6.954944,
   7.064723,
   7.178338,
   7.295978,
   7.417847,
   7.544175,
   7.60909,
   7.675217,
   7.742593,
   7.811257,
   7.881249,
   7.952613,
   8.025395,
   8.099645,
   8.175414,
   8.252758,
   8.331738,
   8.412415,
   8.494858,
   8.579139,
   8.665336,
   8.753533,
   8.843818,
   8.936287,
   9.031045,
   9.128201,
   9.227877,
   9.3302,
   9.435312,
   9.543363,
   9.654518,
   9.768954,
   9.886864,
   10.00846,
   10.13397,
   10.26364,
   10.39775,
   10.46656,
   10.53659,
   10.60789,
   10.68049,
   10.75445,
   10.82982,
   10.90664,
   10.98496,
   11.06485,
   11.14635,
   11.31356,
   11.48483,
   11.66015,
   11.83962,
   12.02329,
   12.21126,
   12.4036,
   12.60039,
   12.8017,
   13.00762,
   13.21821,
   13.43356,
   13.54304,
   13.65373,
   13.76565,
   13.87881,
   13.99321,
   14.10886,
   14.22577,
   14.34395,
   14.46341,
   14.58416,
   14.7062,
   14.82955,
   14.95421,
   15.08019,
   15.2075,
   15.33615,
   15.46614,
   15.59748,
   15.73018,
   15.86425,
   15.9997,
   16.13652,
   16.27474,
   16.41435,
   16.55536,
   16.69779,
   16.84162,
   16.98688,
   17.13357,
   17.28169,
   17.43125,
   17.58226,
   17.73471,
   17.88863,
   18.044,
   18.20083,
   18.35914,
   18.51891,
   18.68017,
   18.84291,
   19.00713,
   19.17284,
   19.34004,
   19.50874,
   19.67893,
   19.85062,
   20.02382,
   20.19851,
   20.37471,
   20.55242,
   20.73163,
   20.91235,
   21.09458,
   21.27832,
   21.46356,
   21.65032,
   21.83858,
   22.02834,
   22.21961,
   22.41238,
   22.60665,
   22.80242,
   22.99968,
   23.19843,
   23.39868,
   23.60041,
   23.80362,
   24.0083,
   24.21446,
   24.42208,
   24.63116,
   24.8417,
   25.05368,
   25.26711,
   25.48197,
   25.69826,
   25.91596,
   26.13508,
   26.3556,
   26.57752,
   26.80081,
   27.02548,
   27.25152,
   27.4789,
   27.70763,
   27.93769,
   28.16907,
   28.40175,
   28.63573,
   28.87099,
   29.10751,
   29.34529,
   29.5843,
   29.82454,
   30.30862,
   30.79741,
   31.29077,
   31.78855,
   32.29062,
   32.79681,
   33.30696,
   33.8209,
   34.33846,
   34.85945,
   35.38369,
   35.91097,
   36.4411,
   36.97385,
   37.50903,
   38.04639,
   38.58572,
   39.12678,
   39.66932,
   40.75786,
   41.8493,
   42.94149,
   44.03222,
   44.57632,
   45.1192,
   45.66054,
   46.20006,
   46.73744,
   47.27238,
   47.80458,
   48.33371,
   48.85946,
   49.38152,
   49.89957,
   50.41329,
   50.92235,
   51.17504,
   51.42644,
   51.67652,
   51.92523,
   52.17254,
   52.41841,
   52.66279,
   52.90565,
   53.14695,
   53.38663,
   53.62468,
   53.86104,
   54.09568,
   54.32855,
   54.55962,
   54.78885,
   55.0162,
   55.24163,
   55.4651,
   55.68657,
   55.906,
   56.12337,
   56.33862,
   56.55172,
   56.76263,
   56.97132,
   57.17774,
   57.38187,
   57.58366,
   57.78309,
   57.9801,
   58.17467,
   58.36677,
   58.55635,
   58.74339,
   58.92784,
   59.10968,
   59.28887,
   59.46538,
   59.63918,
   59.81023,
   59.9785,
   60.14397,
   60.30659,
   60.46634,
   60.62319,
   60.77712,
   60.92808,
   61.07606,
   61.22102,
   61.36294,
   61.50179,
   61.63754,
   61.77017,
   61.89965,
   62.02596,
   62.14908,
   62.26897,
   62.38562,
   62.49901,
   62.60911,
   62.7159,
   62.81936,
   62.91947,
   63.01621,
   63.10956,
   63.19951,
   63.28603,
   63.36911,
   63.44874,
   63.52489,
   63.59756,
   63.66672,
   63.73237,
   63.79449,
   63.85307,
   63.9081,
   63.95956,
   64.00746,
   64.05177,
   64.09249,
   64.12961,
   64.16312,
   64.19302,
   64.2193,
   64.24196,
   64.26099,
   64.27639,
   64.28815,
   64.29627,
   64.30075,
   64.30159,
   64.29879,
   64.29235,
   64.28228,
   64.26856,
   64.25121,
   64.23023,
   64.20563,
   64.1774,
   64.14555,
   64.1101,
   64.07104,
   64.02838,
   63.98214,
   63.93232,
   63.87894,
   63.82199,
   63.7615,
   63.69747,
   63.62992,
   63.55887,
   63.48431,
   63.40628,
   63.32478,
   63.23984,
   63.15146,
   63.05966,
   62.96447,
   62.86589,
   62.76396,
   62.65869,
   62.55009,
   62.4382,
   62.32303,
   62.20461,
   62.08295,
   61.95808,
   61.83003,
   61.69882,
   61.56447,
   61.42701,
   61.28647,
   61.14287,
   60.99624,
   60.84661,
   60.69401,
   60.53846,
   60.37999,
   60.21864,
   60.05443,
   59.88739,
   59.71756,
   59.54497,
   59.36965,
   59.19163,
   59.01094,
   58.82762,
   58.6417,
   58.45321,
   58.2622,
   58.06868,
   57.87271,
   57.67431,
   57.47352,
   57.27038,
   57.06492,
   56.85717,
   56.64719,
   56.43499,
   56.22063,
   56.00413,
   55.78554,
   55.5649,
   55.34223,
   55.11759,
   54.891,
   54.66252,
   54.43217,
   54.19999,
   53.96604,
   53.73033,
   53.49293,
   53.25385,
   53.01316,
   52.77087,
   52.52704,
   52.28171,
   52.03491,
   51.78668,
   51.53707,
   51.28611,
   51.03385,
   50.78032,
   50.26963,
   49.75437,
   49.23484,
   48.71138,
   48.1843,
   47.65392,
   47.12055,
   46.5845,
   46.04608,
   45.5056,
   44.96337,
   43.87482,
   42.78278,
   40.59733,
   39.50824,
   38.96552,
   38.42434,
   37.88494,
   37.34756,
   36.81242,
   36.27976,
   35.74977,
   35.22267,
   34.69867,
   34.17796,
   33.66072,
   33.14714,
   32.63739,
   32.13165,
   31.63006,
   31.13279,
   30.63998,
   30.15177,
   29.6683,
   29.42838,
   29.18969,
   28.95224,
   28.71606,
   28.48114,
   28.24751,
   28.01519,
   27.78417,
   27.55448,
   27.32612,
   27.09911,
   26.87346,
   26.64918,
   26.42627,
   26.20476,
   25.98464,
   25.76593,
   25.54863,
   25.33275,
   25.11831,
   24.9053,
   24.69374,
   24.48363,
   24.27497,
   24.06778,
   23.86206,
   23.65781,
   23.45504,
   23.25375,
   23.05395,
   22.85564,
   22.65882,
   22.4635,
   22.26968,
   22.07735,
   21.88654,
   21.69722,
   21.50941,
   21.32311,
   21.13832,
   20.95503,
   20.77326,
   20.59299,
   20.41422,
   20.23697,
   20.06122,
   19.88697,
   19.71423,
   19.54298,
   19.37323,
   19.20498,
   19.03823,
   18.87296,
   18.70918,
   18.54688,
   18.38606,
   18.22672,
   18.06885,
   17.91244,
   17.7575,
   17.60402,
   17.45199,
   17.30141,
   17.15227,
   17.00456,
   16.85829,
   16.71344,
   16.57001,
   16.428,
   16.28739,
   16.14817,
   16.01036,
   15.87392,
   15.73887,
   15.60518,
   15.47286,
   15.3419,
   15.21229,
   15.08401,
   14.95707,
   14.83146,
   14.70716,
   14.58417,
   14.46248,
   14.34208,
   14.22296,
   14.10512,
   13.98855,
   13.87323,
   13.75916,
   13.64633,
   13.53473,
   13.42435,
   13.31519,
   13.10045,
   12.89045,
   12.68511,
   12.48435,
   12.2881,
   12.09628,
   11.90882,
   11.72563,
   11.54663,
   11.37175,
   11.20092,
   11.03405,
   10.87106,
   10.71188,
   10.55643,
   10.40463,
   10.25641,
   10.11169,
   9.97039,
   9.832445,
   9.697777,
   9.566312,
   9.437979,
   9.312704,
   9.190419,
   9.071052,
   8.954535,
   8.8408,
   8.729781,
   8.621411,
   8.515625,
   8.412361,
   8.311555,
   8.213145,
   8.117073,
   8.023277,
   7.931701,
   7.842287,
   7.75498,
   7.669725,
   7.586468,
   7.505158,
   7.425744,
   7.348175,
   7.272403,
   7.19838,
   7.12606,
   7.055398,
   6.986349,
   6.91887,
   6.85292,
   6.788458,
   6.725443,
   6.663838,
   6.603604,
   6.544705,
   6.487105,
   6.43077,
   6.32176,
   6.217418,
   6.117501,
   6.02178,
   5.93004,
   5.842079,
   5.757707,
   5.676745,
   5.599027,
   5.524395,
   5.452702,
   5.38381,
   5.31759,
   5.253921,
   5.192688,
   5.133784,
   5.077111,
   5.022572,
   4.97008,
   4.919552,
   4.870908,
   4.824076,
   4.778984,
   4.735568,
   4.693763,
   4.653512,
   4.614758,
   4.577447,
   4.541528,
   4.506953,
   4.473674,
   4.441649,
   4.410832,
   4.352667,
   4.29887,
   4.27352,
   4.249557,
   4.227156,
   4.206182,
   4.168043,
   4.13431,
   4.104311,
   4.077498,
   4.053419,
   4.031699,
   4.012026,
   3.994137,
   3.977811,
   3.962861,
   3.936466,
   3.913922,
   3.894456,
   3.877484,
   3.86255,
   3.849303,
   3.826799,
   3.808329,
   3.792804,
   3.792804};
   graph = new TGraph(679,model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx3,model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy3);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3","Projection of B^{+} model",679,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMinimum(3.413524);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMaximum(70.35247);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]3);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[50] = {
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329};
   Double_t h_data_fy3002[50] = {
   5,
   5,
   4,
   6,
   4,
   6,
   4,
   2,
   5,
   1,
   6,
   8,
   7,
   7,
   7,
   9,
   10,
   27,
   31,
   29,
   42,
   51,
   56,
   66,
   70,
   62,
   51,
   38,
   43,
   35,
   26,
   21,
   15,
   8,
   12,
   11,
   6,
   4,
   4,
   4,
   4,
   4,
   5,
   3,
   5,
   3,
   4,
   5,
   2,
   6};
   Double_t h_data_felx3002[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3002[50] = {
   2.159691,
   2.159691,
   1.914339,
   2.379931,
   1.914339,
   2.379931,
   1.914339,
   1.291815,
   2.159691,
   0.8272462,
   2.379931,
   2.768386,
   2.58147,
   2.58147,
   2.58147,
   2.943461,
   3.108694,
   5.163771,
   5.537565,
   5.353932,
   6.454831,
   7.117933,
   7.4609,
   8.103403,
   8.346566,
   7.852713,
   7.117933,
   6.137163,
   6.531834,
   5.887675,
   5.066015,
   4.545807,
   3.82938,
   2.768386,
   3.415266,
   3.265579,
   2.379931,
   1.914339,
   1.914339,
   1.914339,
   1.914339,
   1.914339,
   2.159691,
   1.632705,
   2.159691,
   1.632705,
   1.914339,
   2.159691,
   1.291815,
   2.379931};
   Double_t h_data_fehx3002[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3002[50] = {
   3.382473,
   3.382473,
   3.162753,
   3.583642,
   3.162753,
   3.583642,
   3.162753,
   2.63786,
   3.382473,
   2.299527,
   3.583642,
   3.945142,
   3.770281,
   3.770281,
   3.770281,
   4.110204,
   4.26695,
   6.260244,
   6.627601,
   6.44702,
   7.53218,
   8.188122,
   8.527879,
   9.165094,
   9.406468,
   8.916365,
   8.188122,
   7.218484,
   7.608278,
   6.97241,
   6.164324,
   5.655182,
   4.958738,
   3.945142,
   4.559819,
   4.416521,
   3.583642,
   3.162753,
   3.162753,
   3.162753,
   3.162753,
   3.162753,
   3.382473,
   2.918186,
   3.382473,
   2.918186,
   3.162753,
   3.382473,
   2.63786,
   3.583642};
   grae = new TGraphAsymmErrors(50,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__Bc_DTF_M_Bc");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__Bc_DTF_M_Bc",100,5220,5340);
   Graph_h_data3002->SetMinimum(0.1554784);
   Graph_h_data3002->SetMaximum(87.32984);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_6eb5510__2 = new TH1D("frame_6eb5510__2","",50,5230,5330);
   frame_6eb5510__2->SetMaximum(90);
   frame_6eb5510__2->SetDirectory(0);
   frame_6eb5510__2->SetStats(0);
   frame_6eb5510__2->SetLineWidth(2);
   frame_6eb5510__2->SetMarkerStyle(20);
   frame_6eb5510__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{D}^{#font[122]{+}}#bar{#font[12]{D}}#kern[-0.02]{^{0}}) [MeV/#font[12]{c}^{2}]");
   frame_6eb5510__2->GetXaxis()->SetNdivisions(505);
   frame_6eb5510__2->GetXaxis()->SetLabelFont(132);
   frame_6eb5510__2->GetXaxis()->SetLabelOffset(0.01);
   frame_6eb5510__2->GetXaxis()->SetLabelSize(0.06);
   frame_6eb5510__2->GetXaxis()->SetTitleSize(0.072);
   frame_6eb5510__2->GetXaxis()->SetTitleOffset(0.95);
   frame_6eb5510__2->GetXaxis()->SetTitleFont(132);
   frame_6eb5510__2->GetYaxis()->SetTitle("Candidates / (2 MeV/#font[12]{c}^{2})");
   frame_6eb5510__2->GetYaxis()->SetLabelFont(132);
   frame_6eb5510__2->GetYaxis()->SetLabelOffset(0.01);
   frame_6eb5510__2->GetYaxis()->SetLabelSize(0.06);
   frame_6eb5510__2->GetYaxis()->SetTitleSize(0.072);
   frame_6eb5510__2->GetYaxis()->SetTitleOffset(0.95);
   frame_6eb5510__2->GetYaxis()->SetTitleFont(132);
   frame_6eb5510__2->GetZaxis()->SetLabelFont(132);
   frame_6eb5510__2->GetZaxis()->SetLabelSize(0.06);
   frame_6eb5510__2->GetZaxis()->SetTitleSize(0.072);
   frame_6eb5510__2->GetZaxis()->SetTitleOffset(1.2);
   frame_6eb5510__2->GetZaxis()->SetTitleFont(132);
   frame_6eb5510__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.65,0.6,0.92,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model","Total fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("cbTot","#font[12]{B}^{+}#rightarrow #font[12]{D}^{#font[122]{+}}#bar{#font[12]{D}}#kern[-0.02]{^{0}}","l");
   entry->SetLineColor(7);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg_model","Combinatorial","l");
   entry->SetLineColor(8);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> Fig2g.C <==
void ACP_mass_fit_2011_12_Bm_Kpipi_Kpipipi_RS()
{
//=========Macro generated from canvas: c/c
//=========  (Mon Apr  9 13:32:34 2018) by ROOT version 6.12/06
   TCanvas *c = new TCanvas("c", "c",0,0,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(5212.716,-9.113924,5336.173,47.8481);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.14);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.16);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   
   TH1D *frame_5cb9180__1 = new TH1D("frame_5cb9180__1","",50,5230,5330);
   frame_5cb9180__1->SetMaximum(45);
   frame_5cb9180__1->SetDirectory(0);
   frame_5cb9180__1->SetStats(0);
   frame_5cb9180__1->SetLineWidth(2);
   frame_5cb9180__1->SetMarkerStyle(20);
   frame_5cb9180__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{D}^{#font[122]{-}}#font[12]{D}^{0}) [MeV/#font[12]{c}^{2}]");
   frame_5cb9180__1->GetXaxis()->SetNdivisions(505);
   frame_5cb9180__1->GetXaxis()->SetLabelFont(132);
   frame_5cb9180__1->GetXaxis()->SetLabelOffset(0.01);
   frame_5cb9180__1->GetXaxis()->SetLabelSize(0.06);
   frame_5cb9180__1->GetXaxis()->SetTitleSize(0.072);
   frame_5cb9180__1->GetXaxis()->SetTitleOffset(0.95);
   frame_5cb9180__1->GetXaxis()->SetTitleFont(132);
   frame_5cb9180__1->GetYaxis()->SetTitle("Candidates / (2 MeV/#font[12]{c}^{2})");
   frame_5cb9180__1->GetYaxis()->SetLabelFont(132);
   frame_5cb9180__1->GetYaxis()->SetLabelOffset(0.01);
   frame_5cb9180__1->GetYaxis()->SetLabelSize(0.06);
   frame_5cb9180__1->GetYaxis()->SetTitleSize(0.072);
   frame_5cb9180__1->GetYaxis()->SetTitleOffset(0.95);
   frame_5cb9180__1->GetYaxis()->SetTitleFont(132);
   frame_5cb9180__1->GetZaxis()->SetLabelFont(132);
   frame_5cb9180__1->GetZaxis()->SetLabelSize(0.06);
   frame_5cb9180__1->GetZaxis()->SetTitleSize(0.072);
   frame_5cb9180__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5cb9180__1->GetZaxis()->SetTitleFont(132);
   frame_5cb9180__1->Draw("FUNC");
   
   Double_t h_data_fx3001[50] = {
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329};
   Double_t h_data_fy3001[50] = {
   2,
   6,
   3,
   2,
   4,
   2,
   2,
   2,
   3,
   4,
   4,
   7,
   4,
   5,
   8,
   7,
   10,
   9,
   11,
   27,
   34,
   25,
   28,
   25,
   31,
   28,
   35,
   29,
   20,
   23,
   15,
   11,
   8,
   4,
   6,
   2,
   2,
   2,
   4,
   1,
   1,
   3,
   1,
   4,
   2,
   2,
   2,
   0,
   2,
   3};
   Double_t h_data_felx3001[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3001[50] = {
   1.291815,
   2.379931,
   1.632705,
   1.291815,
   1.914339,
   1.291815,
   1.291815,
   1.291815,
   1.632705,
   1.914339,
   1.914339,
   2.58147,
   1.914339,
   2.159691,
   2.768386,
   2.58147,
   3.108694,
   2.943461,
   3.265579,
   5.163771,
   5.802128,
   4.966335,
   5.259711,
   4.966335,
   5.537565,
   5.259711,
   5.887675,
   5.353932,
   4.434448,
   4.760717,
   3.82938,
   3.265579,
   2.768386,
   1.914339,
   2.379931,
   1.291815,
   1.291815,
   1.291815,
   1.914339,
   0.8272462,
   0.8272462,
   1.632705,
   0.8272462,
   1.914339,
   1.291815,
   1.291815,
   1.291815,
   0,
   1.291815,
   1.632705};
   Double_t h_data_fehx3001[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3001[50] = {
   2.63786,
   3.583642,
   2.918186,
   2.63786,
   3.162753,
   2.63786,
   2.63786,
   2.63786,
   2.918186,
   3.162753,
   3.162753,
   3.770281,
   3.162753,
   3.382473,
   3.945142,
   3.770281,
   4.26695,
   4.110204,
   4.416521,
   6.260244,
   6.888101,
   6.066589,
   6.354446,
   6.066589,
   6.627601,
   6.354446,
   6.97241,
   6.44702,
   5.546519,
   5.865235,
   4.958738,
   4.416521,
   3.945142,
   3.162753,
   3.583642,
   2.63786,
   2.63786,
   2.63786,
   3.162753,
   2.299527,
   2.299527,
   2.918186,
   2.299527,
   3.162753,
   2.63786,
   2.63786,
   2.63786,
   1.147874,
   2.63786,
   2.918186};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__Bc_DTF_M_Bc");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__Bc_DTF_M_Bc",100,5220,5340);
   Graph_h_data3001->SetMinimum(0);
   Graph_h_data3001->SetMaximum(46.16965);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetLineWidth(2);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx1[644] = {
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5236,
   5237,
   5237.5,
   5238,
   5238.5,
   5239,
   5239.5,
   5240,
   5240.5,
   5241,
   5241.5,
   5242,
   5242.5,
   5243,
   5243.5,
   5244,
   5244.5,
   5245,
   5245.5,
   5246,
   5246.5,
   5247,
   5247.5,
   5248,
   5248.5,
   5249,
   5249.25,
   5249.5,
   5249.75,
   5250,
   5250.25,
   5250.5,
   5250.75,
   5251,
   5251.25,
   5251.5,
   5251.75,
   5252,
   5252.25,
   5252.5,
   5252.75,
   5253,
   5253.25,
   5253.5,
   5253.625,
   5253.75,
   5253.875,
   5254,
   5254.125,
   5254.25,
   5254.375,
   5254.5,
   5254.625,
   5254.75,
   5254.875,
   5255,
   5255.125,
   5255.25,
   5255.375,
   5255.5,
   5255.625,
   5255.75,
   5255.875,
   5256,
   5256.125,
   5256.25,
   5256.375,
   5256.5,
   5256.625,
   5256.75,
   5256.875,
   5257,
   5257.125,
   5257.25,
   5257.375,
   5257.5,
   5257.625,
   5257.75,
   5257.875,
   5258,
   5258.125,
   5258.25,
   5258.375,
   5258.5,
   5258.625,
   5258.75,
   5258.875,
   5259,
   5259.125,
   5259.25,
   5259.375,
   5259.5,
   5259.625,
   5259.75,
   5259.875,
   5260,
   5260.125,
   5260.25,
   5260.375,
   5260.5,
   5260.625,
   5260.75,
   5260.875,
   5261,
   5261.125,
   5261.25,
   5261.375,
   5261.5,
   5261.625,
   5261.688,
   5261.75,
   5261.812,
   5261.875,
   5261.938,
   5262,
   5262.062,
   5262.125,
   5262.188,
   5262.25,
   5262.312,
   5262.375,
   5262.438,
   5262.5,
   5262.562,
   5262.625,
   5262.688,
   5262.75,
   5262.812,
   5262.875,
   5262.938,
   5263,
   5263.062,
   5263.125,
   5263.188,
   5263.25,
   5263.312,
   5263.375,
   5263.438,
   5263.5,
   5263.562,
   5263.625,
   5263.688,
   5263.75,
   5263.812,
   5263.875,
   5263.938,
   5264,
   5264.062,
   5264.125,
   5264.188,
   5264.25,
   5264.312,
   5264.375,
   5264.438,
   5264.5,
   5264.562,
   5264.625,
   5264.688,
   5264.75,
   5264.812,
   5264.875,
   5265,
   5265.125,
   5265.25,
   5265.375,
   5265.5,
   5265.625,
   5265.75,
   5265.875,
   5266,
   5266.125,
   5266.25,
   5266.375,
   5266.5,
   5266.625,
   5266.75,
   5266.875,
   5267,
   5267.125,
   5267.25,
   5267.375,
   5267.5,
   5267.625,
   5267.75,
   5267.875,
   5268,
   5268.125,
   5268.25,
   5268.375,
   5268.5,
   5268.625,
   5268.75,
   5268.875,
   5269,
   5269.25,
   5269.5,
   5270,
   5270.25,
   5270.5,
   5270.625,
   5270.75,
   5270.875,
   5271,
   5271.125,
   5271.25,
   5271.375,
   5271.5,
   5271.625,
   5271.75,
   5271.875,
   5272,
   5272.125,
   5272.25,
   5272.375,
   5272.5,
   5272.562,
   5272.625,
   5272.688,
   5272.75,
   5272.812,
   5272.875,
   5272.938,
   5273,
   5273.062,
   5273.125,
   5273.188,
   5273.25,
   5273.312,
   5273.375,
   5273.438,
   5273.5,
   5273.562,
   5273.625,
   5273.688,
   5273.75,
   5273.812,
   5273.875,
   5273.938,
   5274,
   5274.062,
   5274.125,
   5274.188,
   5274.25,
   5274.312,
   5274.375,
   5274.438,
   5274.5,
   5274.562,
   5274.625,
   5274.688,
   5274.75,
   5274.812,
   5274.875,
   5274.938,
   5275,
   5275.062,
   5275.125,
   5275.188,
   5275.25,
   5275.312,
   5275.375,
   5275.438,
   5275.5,
   5275.562,
   5275.625,
   5275.688,
   5275.75,
   5275.812,
   5275.875,
   5275.938,
   5276,
   5276.062,
   5276.125,
   5276.188,
   5276.25,
   5276.312,
   5276.375,
   5276.438,
   5276.5,
   5276.562,
   5276.625,
   5276.688,
   5276.75,
   5276.812,
   5276.875,
   5276.938,
   5277,
   5277.062,
   5277.125,
   5277.188,
   5277.25,
   5277.312,
   5277.375,
   5277.438,
   5277.5,
   5277.562,
   5277.625,
   5277.688,
   5277.75,
   5277.812,
   5277.875,
   5277.938,
   5278,
   5278.062,
   5278.125,
   5278.188,
   5278.25,
   5278.312,
   5278.375,
   5278.438,
   5278.5,
   5278.562,
   5278.625,
   5278.688,
   5278.75,
   5278.812,
   5278.875,
   5278.938,
   5279,
   5279.062,
   5279.125,
   5279.188,
   5279.25,
   5279.312,
   5279.375,
   5279.438,
   5279.5,
   5279.562,
   5279.625,
   5279.688,
   5279.75,
   5279.812,
   5279.875,
   5279.938,
   5280,
   5280.062,
   5280.125,
   5280.188,
   5280.25,
   5280.312,
   5280.375,
   5280.438,
   5280.5,
   5280.562,
   5280.625,
   5280.688,
   5280.75,
   5280.812,
   5280.875,
   5280.938,
   5281,
   5281.062,
   5281.125,
   5281.188,
   5281.25,
   5281.312,
   5281.375,
   5281.438,
   5281.5,
   5281.562,
   5281.625,
   5281.688,
   5281.75,
   5281.812,
   5281.875,
   5281.938,
   5282,
   5282.062,
   5282.125,
   5282.188,
   5282.25,
   5282.312,
   5282.375,
   5282.438,
   5282.5,
   5282.562,
   5282.625,
   5282.688,
   5282.75,
   5282.812,
   5282.875,
   5282.938,
   5283,
   5283.062,
   5283.125,
   5283.188,
   5283.25,
   5283.312,
   5283.375,
   5283.438,
   5283.5,
   5283.562,
   5283.625,
   5283.688,
   5283.75,
   5283.812,
   5283.875,
   5283.938,
   5284,
   5284.062,
   5284.125,
   5284.188,
   5284.25,
   5284.312,
   5284.375,
   5284.438,
   5284.5,
   5284.562,
   5284.625,
   5284.75,
   5284.875,
   5285,
   5285.125,
   5285.25,
   5285.375,
   5285.5,
   5285.625,
   5285.75,
   5285.875,
   5286,
   5286.125,
   5286.25,
   5286.375,
   5286.5,
   5286.625,
   5286.75,
   5287,
   5287.5,
   5287.75,
   5288,
   5288.25,
   5288.375,
   5288.5,
   5288.625,
   5288.75,
   5288.875,
   5289,
   5289.125,
   5289.25,
   5289.375,
   5289.5,
   5289.625,
   5289.75,
   5289.875,
   5290,
   5290.125,
   5290.25,
   5290.375,
   5290.5,
   5290.625,
   5290.75,
   5290.875,
   5291,
   5291.125,
   5291.25,
   5291.375,
   5291.5,
   5291.625,
   5291.75,
   5291.875,
   5292,
   5292.125,
   5292.25,
   5292.312,
   5292.375,
   5292.438,
   5292.5,
   5292.562,
   5292.625,
   5292.688,
   5292.75,
   5292.812,
   5292.875,
   5292.938,
   5293,
   5293.062,
   5293.125,
   5293.188,
   5293.25,
   5293.312,
   5293.375,
   5293.438,
   5293.5,
   5293.562,
   5293.625,
   5293.688,
   5293.75,
   5293.812,
   5293.875,
   5293.938,
   5294,
   5294.062,
   5294.125,
   5294.188,
   5294.25,
   5294.312,
   5294.375,
   5294.438,
   5294.5,
   5294.562,
   5294.625,
   5294.688,
   5294.75,
   5294.812,
   5294.875,
   5294.938,
   5295,
   5295.062,
   5295.125,
   5295.188,
   5295.25,
   5295.312,
   5295.375,
   5295.438,
   5295.5,
   5295.562,
   5295.625,
   5295.75,
   5295.875,
   5296,
   5296.125,
   5296.25,
   5296.375,
   5296.5,
   5296.625,
   5296.75,
   5296.875,
   5297,
   5297.125,
   5297.25,
   5297.375,
   5297.5,
   5297.625,
   5297.75,
   5297.875,
   5298,
   5298.125,
   5298.25,
   5298.375,
   5298.5,
   5298.625,
   5298.75,
   5298.875,
   5299,
   5299.125,
   5299.25,
   5299.375,
   5299.5,
   5299.625,
   5299.75,
   5299.875,
   5300,
   5300.125,
   5300.25,
   5300.375,
   5300.5,
   5300.625,
   5300.75,
   5300.875,
   5301,
   5301.125,
   5301.25,
   5301.375,
   5301.5,
   5301.625,
   5301.75,
   5301.875,
   5302,
   5302.125,
   5302.25,
   5302.375,
   5302.5,
   5302.625,
   5302.75,
   5302.875,
   5303,
   5303.125,
   5303.25,
   5303.375,
   5303.5,
   5303.625,
   5303.75,
   5303.875,
   5304,
   5304.125,
   5304.25,
   5304.375,
   5304.5,
   5304.75,
   5305,
   5305.25,
   5305.5,
   5305.75,
   5306,
   5306.25,
   5306.5,
   5306.75,
   5307,
   5307.25,
   5307.5,
   5307.75,
   5308,
   5308.25,
   5308.5,
   5308.75,
   5309,
   5309.25,
   5309.5,
   5309.75,
   5310,
   5310.5,
   5311,
   5311.5,
   5312,
   5312.5,
   5313,
   5313.5,
   5314,
   5314.5,
   5315,
   5315.5,
   5316,
   5316.5,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy1[644] = {
   0.1453581,
   0.1609314,
   0.1781168,
   0.1970473,
   0.2178634,
   0.2407134,
   0.2657549,
   0.2931556,
   0.3077963,
   0.3230955,
   0.3390779,
   0.3557696,
   0.3731981,
   0.3913923,
   0.4103829,
   0.4302027,
   0.4508868,
   0.472473,
   0.4950026,
   0.5185203,
   0.5430755,
   0.5687227,
   0.5955227,
   0.6235436,
   0.6528621,
   0.6835655,
   0.7157537,
   0.7495414,
   0.7850616,
   0.8224694,
   0.8619466,
   0.9037083,
   0.9255237,
   0.9480096,
   0.971206,
   0.9951565,
   1.019909,
   1.045517,
   1.072039,
   1.09954,
   1.12809,
   1.157771,
   1.18867,
   1.220887,
   1.254532,
   1.289729,
   1.326617,
   1.365354,
   1.406116,
   1.449104,
   1.471504,
   1.494547,
   1.518269,
   1.542705,
   1.567894,
   1.593876,
   1.620696,
   1.648401,
   1.677042,
   1.706675,
   1.737357,
   1.769153,
   1.802131,
   1.836365,
   1.871936,
   1.908931,
   1.947443,
   1.987574,
   2.029437,
   2.073152,
   2.118851,
   2.16666,
   2.21606,
   2.266769,
   2.318816,
   2.372231,
   2.427042,
   2.48328,
   2.540975,
   2.600156,
   2.660853,
   2.723098,
   2.786921,
   2.852351,
   2.91942,
   2.988159,
   3.058599,
   3.130769,
   3.204702,
   3.280427,
   3.357975,
   3.437378,
   3.518664,
   3.601866,
   3.687012,
   3.774132,
   3.863257,
   3.954415,
   4.047635,
   4.142947,
   4.240379,
   4.339958,
   4.441712,
   4.545667,
   4.651851,
   4.760289,
   4.871007,
   4.984028,
   5.099377,
   5.217077,
   5.337151,
   5.459619,
   5.584504,
   5.711824,
   5.841599,
   5.907412,
   5.973846,
   6.040902,
   6.108583,
   6.17689,
   6.245826,
   6.315391,
   6.385589,
   6.45642,
   6.527886,
   6.599988,
   6.672729,
   6.746109,
   6.82013,
   6.894793,
   6.970099,
   7.046049,
   7.122645,
   7.199886,
   7.277774,
   7.356309,
   7.435492,
   7.515324,
   7.595805,
   7.676935,
   7.758715,
   7.841144,
   7.924223,
   8.007952,
   8.09233,
   8.177358,
   8.263034,
   8.349359,
   8.436332,
   8.523951,
   8.612218,
   8.701129,
   8.790685,
   8.880885,
   8.971727,
   9.063209,
   9.155331,
   9.248091,
   9.341487,
   9.435517,
   9.53018,
   9.625473,
   9.721395,
   9.817942,
   9.915113,
   10.0129,
   10.11132,
   10.30998,
   10.51108,
   10.7146,
   10.9205,
   11.12876,
   11.33935,
   11.55222,
   11.76734,
   11.98469,
   12.2042,
   12.42585,
   12.64959,
   12.87537,
   13.10314,
   13.33285,
   13.56445,
   13.79788,
   14.03308,
   14.26999,
   14.50856,
   14.74871,
   14.99038,
   15.2335,
   15.478,
   15.7238,
   15.97084,
   16.21903,
   16.46829,
   16.71855,
   16.96972,
   17.22171,
   17.47444,
   17.72782,
   18.23616,
   18.74597,
   19.76692,
   20.27644,
   20.78419,
   21.03713,
   21.28931,
   21.54061,
   21.79093,
   22.04015,
   22.28815,
   22.53483,
   22.78006,
   23.02374,
   23.26575,
   23.50597,
   23.74429,
   23.9806,
   24.21477,
   24.44669,
   24.67625,
   24.7901,
   24.90332,
   25.0159,
   25.12781,
   25.23904,
   25.34958,
   25.45941,
   25.56853,
   25.67691,
   25.78454,
   25.89141,
   25.9975,
   26.1028,
   26.2073,
   26.31098,
   26.41383,
   26.51583,
   26.61697,
   26.71724,
   26.81663,
   26.91511,
   27.01268,
   27.10933,
   27.20503,
   27.29979,
   27.39358,
   27.48638,
   27.5782,
   27.66902,
   27.75882,
   27.84759,
   27.93532,
   28.02199,
   28.1076,
   28.19214,
   28.27558,
   28.35792,
   28.43915,
   28.51926,
   28.59823,
   28.67606,
   28.75273,
   28.82822,
   28.90254,
   28.97567,
   29.0476,
   29.11832,
   29.18782,
   29.25609,
   29.32312,
   29.38889,
   29.45341,
   29.51666,
   29.57863,
   29.63931,
   29.69869,
   29.75677,
   29.81354,
   29.86899,
   29.9231,
   29.97588,
   30.02731,
   30.07739,
   30.12611,
   30.17346,
   30.21944,
   30.26403,
   30.30724,
   30.34906,
   30.38947,
   30.42847,
   30.46607,
   30.50224,
   30.537,
   30.57032,
   30.60221,
   30.63266,
   30.66167,
   30.68923,
   30.71534,
   30.74,
   30.7632,
   30.78493,
   30.8052,
   30.824,
   30.84133,
   30.85719,
   30.87157,
   30.88447,
   30.89589,
   30.90582,
   30.91428,
   30.92125,
   30.92673,
   30.93073,
   30.93324,
   30.93426,
   30.93379,
   30.93184,
   30.92839,
   30.92347,
   30.91705,
   30.90915,
   30.89976,
   30.8889,
   30.87655,
   30.86272,
   30.84741,
   30.83063,
   30.81238,
   30.79266,
   30.77147,
   30.74882,
   30.72471,
   30.69914,
   30.67211,
   30.64364,
   30.61373,
   30.58237,
   30.54958,
   30.51536,
   30.47972,
   30.44265,
   30.40417,
   30.36428,
   30.32299,
   30.2803,
   30.23622,
   30.19076,
   30.14392,
   30.09571,
   30.04614,
   29.99521,
   29.94293,
   29.88931,
   29.83436,
   29.77809,
   29.7205,
   29.66159,
   29.6014,
   29.53991,
   29.47713,
   29.41309,
   29.34778,
   29.28122,
   29.21341,
   29.14437,
   29.07411,
   29.00263,
   28.92994,
   28.85606,
   28.781,
   28.70477,
   28.62738,
   28.54883,
   28.46915,
   28.38833,
   28.3064,
   28.22337,
   28.13924,
   28.05403,
   27.96775,
   27.88041,
   27.79203,
   27.70261,
   27.61217,
   27.52073,
   27.42828,
   27.33486,
   27.24046,
   27.14511,
   27.04882,
   26.95159,
   26.85344,
   26.75439,
   26.65445,
   26.55363,
   26.45195,
   26.34941,
   26.24604,
   26.14185,
   26.03684,
   25.93104,
   25.82446,
   25.71711,
   25.60901,
   25.50017,
   25.3906,
   25.28032,
   25.16935,
   25.05769,
   24.94536,
   24.83238,
   24.71876,
   24.48966,
   24.25817,
   24.02441,
   23.78849,
   23.55054,
   23.31066,
   23.06897,
   22.8256,
   22.58064,
   22.33423,
   22.08646,
   21.83746,
   21.58734,
   21.33622,
   21.08419,
   20.83138,
   20.57789,
   20.06932,
   19.04877,
   18.53844,
   18.02914,
   17.52162,
   17.26876,
   17.01662,
   16.7653,
   16.51486,
   16.26541,
   16.01701,
   15.76975,
   15.52371,
   15.27896,
   15.03558,
   14.79363,
   14.5532,
   14.31433,
   14.0771,
   13.84158,
   13.60782,
   13.37587,
   13.14581,
   12.91767,
   12.69152,
   12.4674,
   12.24535,
   12.02543,
   11.80768,
   11.59214,
   11.37885,
   11.16783,
   10.95914,
   10.7528,
   10.54883,
   10.34728,
   10.14815,
   10.04951,
   9.951492,
   9.854089,
   9.757309,
   9.661154,
   9.565626,
   9.470728,
   9.376462,
   9.28283,
   9.189833,
   9.097473,
   9.005752,
   8.914671,
   8.824232,
   8.734435,
   8.645283,
   8.556777,
   8.468916,
   8.381702,
   8.295135,
   8.209217,
   8.123948,
   8.039328,
   7.955357,
   7.872035,
   7.789364,
   7.707342,
   7.62597,
   7.545247,
   7.465173,
   7.385748,
   7.306971,
   7.228842,
   7.15136,
   7.074524,
   6.998334,
   6.922788,
   6.847885,
   6.773625,
   6.700006,
   6.627027,
   6.554687,
   6.482984,
   6.411916,
   6.341483,
   6.271682,
   6.202512,
   6.133971,
   6.066057,
   5.998768,
   5.932102,
   5.866058,
   5.800632,
   5.735823,
   5.608047,
   5.48271,
   5.359793,
   5.239275,
   5.121134,
   5.005349,
   4.891895,
   4.78075,
   4.671889,
   4.565287,
   4.460918,
   4.358756,
   4.258774,
   4.160944,
   4.065239,
   3.971631,
   3.880091,
   3.790589,
   3.703098,
   3.617586,
   3.534025,
   3.452384,
   3.372632,
   3.294741,
   3.218678,
   3.144414,
   3.071917,
   3.001158,
   2.932104,
   2.864726,
   2.798992,
   2.734872,
   2.672336,
   2.611352,
   2.551891,
   2.493922,
   2.437415,
   2.382339,
   2.328667,
   2.276367,
   2.22541,
   2.175769,
   2.127413,
   2.080314,
   2.034444,
   1.989775,
   1.94628,
   1.903931,
   1.862701,
   1.822564,
   1.783493,
   1.745463,
   1.708447,
   1.672421,
   1.63736,
   1.60324,
   1.570036,
   1.537725,
   1.506284,
   1.47569,
   1.445919,
   1.416952,
   1.388765,
   1.361337,
   1.334649,
   1.308678,
   1.283406,
   1.258813,
   1.23488,
   1.211587,
   1.188917,
   1.145373,
   1.104109,
   1.064992,
   1.027897,
   0.9927025,
   0.9592952,
   0.9275664,
   0.8974134,
   0.8687392,
   0.8414516,
   0.8154641,
   0.7906948,
   0.7670668,
   0.7445076,
   0.7229491,
   0.7023277,
   0.6825833,
   0.6636601,
   0.6455057,
   0.6280713,
   0.6113111,
   0.5951828,
   0.5646662,
   0.5362372,
   0.509651,
   0.4846973,
   0.4611963,
   0.4389946,
   0.4179617,
   0.3979868,
   0.3789758,
   0.3608491,
   0.3435392,
   0.3269887,
   0.3111488,
   0.2959777,
   0.2675033,
   0.2413308,
   0.2172774,
   0.1951937,
   0.1749516,
   0.156436,
   0.1395401,
   0.124162,
   0.1102035,
   0.09756899,
   0.08616546,
   0.07590261,
   0.066693,
   0.066693};
   TGraph *graph = new TGraph(644,model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx1,model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy1);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(7);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1","Projection of B^{+} model",644,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMinimum(0.0600237);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMaximum(34.02101);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]1);
   
   graph->Draw("l");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx2[126] = {
   5230,
   5230.5,
   5231,
   5231.5,
   5232,
   5232.5,
   5233,
   5233.5,
   5234,
   5234.5,
   5235,
   5235.5,
   5236,
   5236.5,
   5237,
   5237.5,
   5238,
   5238.5,
   5239,
   5239.5,
   5240,
   5240.5,
   5241,
   5241.5,
   5242,
   5242.5,
   5243,
   5243.5,
   5244,
   5244.5,
   5245,
   5245.5,
   5246,
   5246.5,
   5247,
   5247.5,
   5248,
   5248.5,
   5249,
   5249.5,
   5250,
   5250.5,
   5251,
   5251.5,
   5252,
   5252.5,
   5253,
   5253.5,
   5254,
   5255,
   5256,
   5257,
   5258,
   5259,
   5260,
   5261,
   5262,
   5263,
   5264,
   5265,
   5266,
   5267,
   5268,
   5269,
   5270,
   5271,
   5272,
   5273,
   5274,
   5275,
   5276,
   5277,
   5278,
   5279,
   5280,
   5281,
   5282,
   5283,
   5284,
   5285,
   5286,
   5287,
   5288,
   5289,
   5290,
   5291,
   5292,
   5293,
   5294,
   5295,
   5296,
   5297,
   5298,
   5299,
   5300,
   5301,
   5302,
   5303,
   5304,
   5305,
   5306,
   5307,
   5308,
   5309,
   5310,
   5311,
   5312,
   5313,
   5314,
   5315,
   5316,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy2[126] = {
   2.952856,
   2.942815,
   2.932808,
   2.922835,
   2.912896,
   2.902991,
   2.893119,
   2.883281,
   2.873477,
   2.863706,
   2.853968,
   2.844263,
   2.834591,
   2.824952,
   2.815346,
   2.805772,
   2.796231,
   2.786723,
   2.777246,
   2.767803,
   2.758391,
   2.749011,
   2.739663,
   2.730347,
   2.721062,
   2.711809,
   2.702588,
   2.693398,
   2.684239,
   2.675111,
   2.666014,
   2.656949,
   2.647914,
   2.63891,
   2.629936,
   2.620993,
   2.61208,
   2.603198,
   2.594346,
   2.585524,
   2.576732,
   2.56797,
   2.559237,
   2.550535,
   2.541862,
   2.533218,
   2.524604,
   2.516019,
   2.507463,
   2.490439,
   2.473531,
   2.456737,
   2.440057,
   2.423491,
   2.407037,
   2.390694,
   2.374463,
   2.358342,
   2.34233,
   2.326427,
   2.310632,
   2.294944,
   2.279363,
   2.263887,
   2.248517,
   2.233251,
   2.218088,
   2.203029,
   2.188072,
   2.173216,
   2.158461,
   2.143806,
   2.129251,
   2.114795,
   2.100437,
   2.086176,
   2.072012,
   2.057944,
   2.043972,
   2.030095,
   2.016312,
   2.002622,
   1.989026,
   1.975521,
   1.962109,
   1.948787,
   1.935556,
   1.922415,
   1.909363,
   1.896399,
   1.883524,
   1.870736,
   1.858035,
   1.84542,
   1.83289,
   1.820446,
   1.808086,
   1.795811,
   1.783618,
   1.771508,
   1.759481,
   1.747535,
   1.73567,
   1.723886,
   1.712182,
   1.700557,
   1.689012,
   1.677544,
   1.666155,
   1.654843,
   1.643607,
   1.632448,
   1.621365,
   1.610357,
   1.599423,
   1.588564,
   1.577779,
   1.567067,
   1.556427,
   1.54586,
   1.535364,
   1.52494,
   1.514587,
   1.504304,
   1.49409,
   1.49409};
   graph = new TGraph(126,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx2,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy2);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2","Projection of B^{+} model",126,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMinimum(1.348214);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMaximum(3.098733);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]2);
   
   graph->Draw("l");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx3[632] = {
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5236,
   5236.5,
   5237,
   5237.5,
   5238,
   5238.5,
   5239,
   5239.5,
   5240,
   5240.5,
   5241,
   5241.5,
   5242,
   5242.5,
   5243,
   5243.5,
   5244,
   5244.5,
   5245,
   5245.5,
   5246,
   5246.5,
   5247,
   5247.5,
   5248,
   5248.5,
   5249,
   5249.25,
   5249.5,
   5249.75,
   5250,
   5250.25,
   5250.5,
   5250.75,
   5251,
   5251.25,
   5251.5,
   5251.75,
   5252,
   5252.25,
   5252.5,
   5252.75,
   5253,
   5253.25,
   5253.5,
   5253.625,
   5253.75,
   5253.875,
   5254,
   5254.125,
   5254.25,
   5254.375,
   5254.5,
   5254.625,
   5254.75,
   5254.875,
   5255,
   5255.125,
   5255.25,
   5255.375,
   5255.5,
   5255.625,
   5255.75,
   5255.875,
   5256,
   5256.125,
   5256.25,
   5256.375,
   5256.5,
   5256.625,
   5256.75,
   5256.875,
   5257,
   5257.125,
   5257.25,
   5257.375,
   5257.5,
   5257.625,
   5257.75,
   5257.875,
   5258,
   5258.125,
   5258.25,
   5258.375,
   5258.5,
   5258.625,
   5258.75,
   5258.875,
   5259,
   5259.125,
   5259.25,
   5259.375,
   5259.5,
   5259.625,
   5259.75,
   5259.875,
   5260,
   5260.125,
   5260.25,
   5260.375,
   5260.5,
   5260.625,
   5260.75,
   5260.875,
   5261,
   5261.125,
   5261.25,
   5261.375,
   5261.5,
   5261.625,
   5261.75,
   5261.875,
   5262,
   5262.062,
   5262.125,
   5262.188,
   5262.25,
   5262.312,
   5262.375,
   5262.438,
   5262.5,
   5262.562,
   5262.625,
   5262.688,
   5262.75,
   5262.812,
   5262.875,
   5262.938,
   5263,
   5263.062,
   5263.125,
   5263.188,
   5263.25,
   5263.312,
   5263.375,
   5263.438,
   5263.5,
   5263.562,
   5263.625,
   5263.688,
   5263.75,
   5263.812,
   5263.875,
   5263.938,
   5264,
   5264.062,
   5264.125,
   5264.188,
   5264.25,
   5264.312,
   5264.375,
   5264.438,
   5264.5,
   5264.625,
   5264.75,
   5264.875,
   5265,
   5265.125,
   5265.25,
   5265.375,
   5265.5,
   5265.625,
   5265.75,
   5265.875,
   5266,
   5266.125,
   5266.25,
   5266.375,
   5266.5,
   5266.625,
   5266.75,
   5266.875,
   5267,
   5267.125,
   5267.25,
   5267.375,
   5267.5,
   5267.625,
   5267.75,
   5267.875,
   5268,
   5268.125,
   5268.25,
   5268.375,
   5268.5,
   5268.625,
   5268.75,
   5268.875,
   5269,
   5269.25,
   5269.5,
   5270,
   5270.25,
   5270.5,
   5270.625,
   5270.75,
   5270.875,
   5271,
   5271.125,
   5271.25,
   5271.375,
   5271.5,
   5271.625,
   5271.75,
   5271.875,
   5272,
   5272.125,
   5272.25,
   5272.375,
   5272.5,
   5272.562,
   5272.625,
   5272.688,
   5272.75,
   5272.812,
   5272.875,
   5272.938,
   5273,
   5273.062,
   5273.125,
   5273.188,
   5273.25,
   5273.312,
   5273.375,
   5273.438,
   5273.5,
   5273.562,
   5273.625,
   5273.688,
   5273.75,
   5273.812,
   5273.875,
   5273.938,
   5274,
   5274.062,
   5274.125,
   5274.188,
   5274.25,
   5274.312,
   5274.375,
   5274.438,
   5274.5,
   5274.562,
   5274.625,
   5274.688,
   5274.75,
   5274.812,
   5274.875,
   5274.938,
   5275,
   5275.062,
   5275.125,
   5275.188,
   5275.25,
   5275.312,
   5275.375,
   5275.438,
   5275.5,
   5275.562,
   5275.625,
   5275.688,
   5275.75,
   5275.812,
   5275.875,
   5275.938,
   5276,
   5276.062,
   5276.125,
   5276.188,
   5276.25,
   5276.312,
   5276.375,
   5276.438,
   5276.5,
   5276.562,
   5276.625,
   5276.688,
   5276.75,
   5276.812,
   5276.875,
   5276.938,
   5277,
   5277.062,
   5277.125,
   5277.188,
   5277.25,
   5277.312,
   5277.375,
   5277.438,
   5277.5,
   5277.562,
   5277.625,
   5277.688,
   5277.75,
   5277.812,
   5277.875,
   5277.938,
   5278,
   5278.062,
   5278.125,
   5278.188,
   5278.25,
   5278.312,
   5278.375,
   5278.438,
   5278.5,
   5278.562,
   5278.625,
   5278.688,
   5278.75,
   5278.812,
   5278.875,
   5278.938,
   5279,
   5279.062,
   5279.125,
   5279.188,
   5279.25,
   5279.312,
   5279.375,
   5279.438,
   5279.5,
   5279.562,
   5279.625,
   5279.688,
   5279.75,
   5279.812,
   5279.875,
   5279.938,
   5280,
   5280.062,
   5280.125,
   5280.188,
   5280.25,
   5280.312,
   5280.375,
   5280.438,
   5280.5,
   5280.562,
   5280.625,
   5280.688,
   5280.75,
   5280.812,
   5280.875,
   5280.938,
   5281,
   5281.062,
   5281.125,
   5281.188,
   5281.25,
   5281.312,
   5281.375,
   5281.438,
   5281.5,
   5281.562,
   5281.625,
   5281.688,
   5281.75,
   5281.812,
   5281.875,
   5281.938,
   5282,
   5282.062,
   5282.125,
   5282.188,
   5282.25,
   5282.312,
   5282.375,
   5282.438,
   5282.5,
   5282.562,
   5282.625,
   5282.688,
   5282.75,
   5282.812,
   5282.875,
   5282.938,
   5283,
   5283.062,
   5283.125,
   5283.188,
   5283.25,
   5283.312,
   5283.375,
   5283.438,
   5283.5,
   5283.562,
   5283.625,
   5283.688,
   5283.75,
   5283.812,
   5283.875,
   5283.938,
   5284,
   5284.062,
   5284.125,
   5284.188,
   5284.25,
   5284.312,
   5284.375,
   5284.438,
   5284.5,
   5284.562,
   5284.625,
   5284.75,
   5284.875,
   5285,
   5285.125,
   5285.25,
   5285.375,
   5285.5,
   5285.625,
   5285.75,
   5285.875,
   5286,
   5286.125,
   5286.25,
   5286.375,
   5286.5,
   5286.625,
   5286.75,
   5287,
   5287.5,
   5287.75,
   5288,
   5288.25,
   5288.375,
   5288.5,
   5288.625,
   5288.75,
   5288.875,
   5289,
   5289.125,
   5289.25,
   5289.375,
   5289.5,
   5289.625,
   5289.75,
   5289.875,
   5290,
   5290.125,
   5290.25,
   5290.375,
   5290.5,
   5290.625,
   5290.75,
   5290.875,
   5291,
   5291.125,
   5291.25,
   5291.375,
   5291.5,
   5291.625,
   5291.75,
   5291.875,
   5292,
   5292.125,
   5292.25,
   5292.375,
   5292.5,
   5292.625,
   5292.688,
   5292.75,
   5292.812,
   5292.875,
   5292.938,
   5293,
   5293.062,
   5293.125,
   5293.188,
   5293.25,
   5293.312,
   5293.375,
   5293.438,
   5293.5,
   5293.562,
   5293.625,
   5293.688,
   5293.75,
   5293.812,
   5293.875,
   5293.938,
   5294,
   5294.062,
   5294.125,
   5294.188,
   5294.25,
   5294.312,
   5294.375,
   5294.438,
   5294.5,
   5294.562,
   5294.625,
   5294.688,
   5294.75,
   5294.812,
   5294.875,
   5294.938,
   5295,
   5295.062,
   5295.125,
   5295.188,
   5295.25,
   5295.375,
   5295.5,
   5295.625,
   5295.75,
   5295.875,
   5296,
   5296.125,
   5296.25,
   5296.375,
   5296.5,
   5296.625,
   5296.75,
   5296.875,
   5297,
   5297.125,
   5297.25,
   5297.375,
   5297.5,
   5297.625,
   5297.75,
   5297.875,
   5298,
   5298.125,
   5298.25,
   5298.375,
   5298.5,
   5298.625,
   5298.75,
   5298.875,
   5299,
   5299.125,
   5299.25,
   5299.375,
   5299.5,
   5299.625,
   5299.75,
   5299.875,
   5300,
   5300.125,
   5300.25,
   5300.375,
   5300.5,
   5300.625,
   5300.75,
   5300.875,
   5301,
   5301.125,
   5301.25,
   5301.375,
   5301.5,
   5301.625,
   5301.75,
   5301.875,
   5302,
   5302.125,
   5302.25,
   5302.375,
   5302.5,
   5302.625,
   5302.75,
   5302.875,
   5303,
   5303.125,
   5303.25,
   5303.375,
   5303.5,
   5303.625,
   5303.75,
   5303.875,
   5304,
   5304.125,
   5304.25,
   5304.5,
   5304.75,
   5305,
   5305.25,
   5305.5,
   5305.75,
   5306,
   5306.25,
   5306.5,
   5306.75,
   5307,
   5307.25,
   5307.5,
   5307.75,
   5308,
   5308.25,
   5308.5,
   5308.75,
   5309,
   5309.25,
   5309.5,
   5309.75,
   5310,
   5310.5,
   5311,
   5311.5,
   5312,
   5312.5,
   5313,
   5313.5,
   5314,
   5314.5,
   5315,
   5315.5,
   5316,
   5316.5,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy3[632] = {
   3.098214,
   3.09374,
   3.091013,
   3.090167,
   3.09134,
   3.094681,
   3.100346,
   3.104101,
   3.108501,
   3.113569,
   3.119327,
   3.125801,
   3.133016,
   3.141001,
   3.149783,
   3.159394,
   3.169866,
   3.181233,
   3.193535,
   3.206812,
   3.221108,
   3.236473,
   3.252962,
   3.270634,
   3.289558,
   3.309811,
   3.331479,
   3.354663,
   3.379477,
   3.406055,
   3.43455,
   3.465145,
   3.498054,
   3.515455,
   3.533534,
   3.55233,
   3.571888,
   3.592256,
   3.613487,
   3.635639,
   3.658777,
   3.682973,
   3.708306,
   3.734865,
   3.762749,
   3.792068,
   3.822947,
   3.855525,
   3.889958,
   3.926424,
   3.965123,
   3.985381,
   4.006285,
   4.027869,
   4.050169,
   4.073223,
   4.097072,
   4.121762,
   4.147338,
   4.173852,
   4.201359,
   4.229918,
   4.259592,
   4.29045,
   4.322567,
   4.356021,
   4.390901,
   4.4273,
   4.465321,
   4.505075,
   4.546682,
   4.590276,
   4.635981,
   4.683279,
   4.731888,
   4.781837,
   4.833156,
   4.885872,
   4.940017,
   4.995621,
   5.052712,
   5.111322,
   5.171481,
   5.233219,
   5.296567,
   5.361556,
   5.428217,
   5.496579,
   5.566674,
   5.638533,
   5.712187,
   5.787665,
   5.864999,
   5.94422,
   6.025356,
   6.108439,
   6.193499,
   6.280564,
   6.369664,
   6.460829,
   6.554087,
   6.649466,
   6.746994,
   6.846699,
   6.948608,
   7.052746,
   7.159141,
   7.267816,
   7.378797,
   7.492108,
   7.607771,
   7.72581,
   7.846245,
   7.969098,
   8.094388,
   8.222135,
   8.352356,
   8.485069,
   8.620289,
   8.688843,
   8.75803,
   8.827851,
   8.898308,
   8.969402,
   9.041134,
   9.113506,
   9.186519,
   9.260174,
   9.334473,
   9.409417,
   9.485006,
   9.561242,
   9.638124,
   9.715655,
   9.793834,
   9.872662,
   9.952139,
   10.03227,
   10.11304,
   10.19447,
   10.27655,
   10.35928,
   10.44265,
   10.52668,
   10.61136,
   10.69668,
   10.78265,
   10.86928,
   10.95654,
   11.04446,
   11.13302,
   11.22222,
   11.31206,
   11.40255,
   11.49368,
   11.58544,
   11.67784,
   11.77088,
   11.86454,
   12.05377,
   12.24551,
   12.43972,
   12.63641,
   12.83553,
   13.03707,
   13.241,
   13.44728,
   13.65589,
   13.86679,
   14.07995,
   14.29532,
   14.51287,
   14.73255,
   14.95433,
   15.17814,
   15.40396,
   15.63171,
   15.86135,
   16.09282,
   16.32607,
   16.56103,
   16.79765,
   17.03585,
   17.27557,
   17.51674,
   17.7593,
   18.00316,
   18.24826,
   18.49451,
   18.74184,
   18.99016,
   19.2394,
   19.48946,
   19.74026,
   19.99171,
   20.49619,
   21.00216,
   22.01544,
   22.52113,
   23.02506,
   23.27609,
   23.52637,
   23.77577,
   24.02418,
   24.2715,
   24.5176,
   24.76238,
   25.00572,
   25.2475,
   25.48762,
   25.72595,
   25.96238,
   26.1968,
   26.42908,
   26.65912,
   26.88679,
   26.99971,
   27.11199,
   27.22362,
   27.33459,
   27.44488,
   27.55448,
   27.66338,
   27.77156,
   27.879,
   27.98569,
   28.09162,
   28.19678,
   28.30115,
   28.40471,
   28.50745,
   28.60937,
   28.71043,
   28.81064,
   28.90998,
   29.00843,
   29.10598,
   29.20262,
   29.29833,
   29.39311,
   29.48693,
   29.57978,
   29.67166,
   29.76255,
   29.85244,
   29.94131,
   30.02915,
   30.11595,
   30.20169,
   30.28638,
   30.36998,
   30.4525,
   30.53392,
   30.61422,
   30.6934,
   30.77145,
   30.84835,
   30.92409,
   30.99867,
   31.07206,
   31.14427,
   31.21527,
   31.28507,
   31.35365,
   31.42099,
   31.4871,
   31.55195,
   31.61555,
   31.67788,
   31.73893,
   31.79869,
   31.85715,
   31.91432,
   31.97016,
   32.02469,
   32.07789,
   32.12975,
   32.18027,
   32.22943,
   32.27723,
   32.32367,
   32.36873,
   32.41241,
   32.4547,
   32.4956,
   32.5351,
   32.57319,
   32.60987,
   32.64514,
   32.67898,
   32.71139,
   32.74237,
   32.77191,
   32.80001,
   32.82666,
   32.85186,
   32.87561,
   32.8979,
   32.91872,
   32.93808,
   32.95598,
   32.9724,
   32.98735,
   33.00082,
   33.01281,
   33.02333,
   33.03236,
   33.03991,
   33.04597,
   33.05055,
   33.05364,
   33.05525,
   33.05537,
   33.054,
   33.05114,
   33.04679,
   33.04096,
   33.03365,
   33.02484,
   33.01456,
   33.00279,
   32.98954,
   32.97481,
   32.95861,
   32.94093,
   32.92178,
   32.90116,
   32.87907,
   32.85552,
   32.83051,
   32.80405,
   32.77613,
   32.74677,
   32.71595,
   32.68371,
   32.65002,
   32.61491,
   32.57837,
   32.54041,
   32.50103,
   32.46025,
   32.41807,
   32.37449,
   32.32952,
   32.28316,
   32.23543,
   32.18633,
   32.13587,
   32.08405,
   32.03088,
   31.97638,
   31.92054,
   31.86337,
   31.8049,
   31.74511,
   31.68402,
   31.62164,
   31.55799,
   31.49306,
   31.42686,
   31.35942,
   31.29072,
   31.2208,
   31.14965,
   31.07729,
   31.00372,
   30.92896,
   30.85302,
   30.7759,
   30.69762,
   30.6182,
   30.53763,
   30.45594,
   30.37313,
   30.28921,
   30.2042,
   30.11812,
   30.03096,
   29.94274,
   29.85348,
   29.76318,
   29.67187,
   29.57955,
   29.48623,
   29.39193,
   29.29666,
   29.20043,
   29.10326,
   29.00516,
   28.90614,
   28.80621,
   28.7054,
   28.6037,
   28.50115,
   28.39774,
   28.2935,
   28.18843,
   28.08256,
   27.97589,
   27.86844,
   27.76022,
   27.65124,
   27.54153,
   27.4311,
   27.31995,
   27.2081,
   27.09558,
   26.98238,
   26.86854,
   26.75405,
   26.52321,
   26.28999,
   26.0545,
   25.81686,
   25.57718,
   25.33557,
   25.09217,
   24.84707,
   24.60039,
   24.35226,
   24.10277,
   23.85206,
   23.60022,
   23.34738,
   23.09365,
   22.83913,
   22.58393,
   22.07195,
   21.04459,
   20.53086,
   20.01816,
   19.50726,
   19.25271,
   18.99889,
   18.74587,
   18.49375,
   18.24261,
   17.99253,
   17.74359,
   17.49587,
   17.24944,
   17.00438,
   16.76076,
   16.51865,
   16.27811,
   16.03921,
   15.80202,
   15.56659,
   15.33298,
   15.10124,
   14.87144,
   14.64363,
   14.41784,
   14.19414,
   13.97256,
   13.75316,
   13.53596,
   13.32101,
   13.10834,
   12.898,
   12.69,
   12.48439,
   12.28118,
   12.08042,
   11.88211,
   11.68628,
   11.49296,
   11.39724,
   11.30215,
   11.2077,
   11.11389,
   11.02071,
   10.92817,
   10.83627,
   10.74501,
   10.6544,
   10.56443,
   10.4751,
   10.38643,
   10.2984,
   10.21101,
   10.12428,
   10.03819,
   9.952759,
   9.867974,
   9.783839,
   9.700353,
   9.617518,
   9.535332,
   9.453797,
   9.372911,
   9.292673,
   9.213085,
   9.134144,
   9.055851,
   8.978205,
   8.901204,
   8.824848,
   8.749136,
   8.674066,
   8.599638,
   8.525851,
   8.452702,
   8.380191,
   8.308316,
   8.237075,
   8.166467,
   8.09649,
   8.027143,
   7.890329,
   7.756008,
   7.624165,
   7.494782,
   7.367839,
   7.243317,
   7.121195,
   7.001453,
   6.884067,
   6.769014,
   6.656272,
   6.545814,
   6.437617,
   6.331654,
   6.2279,
   6.126326,
   6.026907,
   5.929614,
   5.834419,
   5.741293,
   5.650207,
   5.561132,
   5.474039,
   5.388898,
   5.305678,
   5.224349,
   5.144881,
   5.067243,
   4.991406,
   4.917337,
   4.845006,
   4.774383,
   4.705437,
   4.638137,
   4.572451,
   4.508351,
   4.445804,
   4.384781,
   4.325252,
   4.267186,
   4.210553,
   4.155324,
   4.10147,
   4.04896,
   3.997766,
   3.947859,
   3.89921,
   3.851792,
   3.805577,
   3.760536,
   3.716642,
   3.67387,
   3.632191,
   3.591579,
   3.55201,
   3.513457,
   3.475895,
   3.439299,
   3.403644,
   3.368908,
   3.335066,
   3.302095,
   3.269972,
   3.238674,
   3.20818,
   3.178469,
   3.149518,
   3.121307,
   3.093816,
   3.067024,
   3.040913,
   3.015463,
   2.96647,
   2.919901,
   2.875617,
   2.833486,
   2.793381,
   2.755183,
   2.718776,
   2.684053,
   2.650911,
   2.619253,
   2.588987,
   2.560026,
   2.532288,
   2.505696,
   2.480178,
   2.455666,
   2.432096,
   2.409408,
   2.387546,
   2.366458,
   2.346096,
   2.326412,
   2.307365,
   2.271026,
   2.236795,
   2.204426,
   2.173709,
   2.144465,
   2.116539,
   2.089802,
   2.064142,
   2.039465,
   2.015692,
   1.992755,
   1.970596,
   1.949167,
   1.928426,
   1.888868,
   1.851687,
   1.816701,
   1.783758,
   1.75273,
   1.723503,
   1.695967,
   1.670022,
   1.645568,
   1.622509,
   1.600752,
   1.580206,
   1.560783,
   1.560783};
   graph = new TGraph(632,model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx3,model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy3);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3","Projection of B^{+} model",632,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMinimum(1.404705);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMaximum(36.20482);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]3);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[50] = {
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329};
   Double_t h_data_fy3002[50] = {
   2,
   6,
   3,
   2,
   4,
   2,
   2,
   2,
   3,
   4,
   4,
   7,
   4,
   5,
   8,
   7,
   10,
   9,
   11,
   27,
   34,
   25,
   28,
   25,
   31,
   28,
   35,
   29,
   20,
   23,
   15,
   11,
   8,
   4,
   6,
   2,
   2,
   2,
   4,
   1,
   1,
   3,
   1,
   4,
   2,
   2,
   2,
   0,
   2,
   3};
   Double_t h_data_felx3002[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3002[50] = {
   1.291815,
   2.379931,
   1.632705,
   1.291815,
   1.914339,
   1.291815,
   1.291815,
   1.291815,
   1.632705,
   1.914339,
   1.914339,
   2.58147,
   1.914339,
   2.159691,
   2.768386,
   2.58147,
   3.108694,
   2.943461,
   3.265579,
   5.163771,
   5.802128,
   4.966335,
   5.259711,
   4.966335,
   5.537565,
   5.259711,
   5.887675,
   5.353932,
   4.434448,
   4.760717,
   3.82938,
   3.265579,
   2.768386,
   1.914339,
   2.379931,
   1.291815,
   1.291815,
   1.291815,
   1.914339,
   0.8272462,
   0.8272462,
   1.632705,
   0.8272462,
   1.914339,
   1.291815,
   1.291815,
   1.291815,
   0,
   1.291815,
   1.632705};
   Double_t h_data_fehx3002[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3002[50] = {
   2.63786,
   3.583642,
   2.918186,
   2.63786,
   3.162753,
   2.63786,
   2.63786,
   2.63786,
   2.918186,
   3.162753,
   3.162753,
   3.770281,
   3.162753,
   3.382473,
   3.945142,
   3.770281,
   4.26695,
   4.110204,
   4.416521,
   6.260244,
   6.888101,
   6.066589,
   6.354446,
   6.066589,
   6.627601,
   6.354446,
   6.97241,
   6.44702,
   5.546519,
   5.865235,
   4.958738,
   4.416521,
   3.945142,
   3.162753,
   3.583642,
   2.63786,
   2.63786,
   2.63786,
   3.162753,
   2.299527,
   2.299527,
   2.918186,
   2.299527,
   3.162753,
   2.63786,
   2.63786,
   2.63786,
   1.147874,
   2.63786,
   2.918186};
   grae = new TGraphAsymmErrors(50,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__Bc_DTF_M_Bc");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__Bc_DTF_M_Bc",100,5220,5340);
   Graph_h_data3002->SetMinimum(0);
   Graph_h_data3002->SetMaximum(46.16965);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_5cb9180__2 = new TH1D("frame_5cb9180__2","",50,5230,5330);
   frame_5cb9180__2->SetMaximum(45);
   frame_5cb9180__2->SetDirectory(0);
   frame_5cb9180__2->SetStats(0);
   frame_5cb9180__2->SetLineWidth(2);
   frame_5cb9180__2->SetMarkerStyle(20);
   frame_5cb9180__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{D}^{#font[122]{-}}#font[12]{D}^{0}) [MeV/#font[12]{c}^{2}]");
   frame_5cb9180__2->GetXaxis()->SetNdivisions(505);
   frame_5cb9180__2->GetXaxis()->SetLabelFont(132);
   frame_5cb9180__2->GetXaxis()->SetLabelOffset(0.01);
   frame_5cb9180__2->GetXaxis()->SetLabelSize(0.06);
   frame_5cb9180__2->GetXaxis()->SetTitleSize(0.072);
   frame_5cb9180__2->GetXaxis()->SetTitleOffset(0.95);
   frame_5cb9180__2->GetXaxis()->SetTitleFont(132);
   frame_5cb9180__2->GetYaxis()->SetTitle("Candidates / (2 MeV/#font[12]{c}^{2})");
   frame_5cb9180__2->GetYaxis()->SetLabelFont(132);
   frame_5cb9180__2->GetYaxis()->SetLabelOffset(0.01);
   frame_5cb9180__2->GetYaxis()->SetLabelSize(0.06);
   frame_5cb9180__2->GetYaxis()->SetTitleSize(0.072);
   frame_5cb9180__2->GetYaxis()->SetTitleOffset(0.95);
   frame_5cb9180__2->GetYaxis()->SetTitleFont(132);
   frame_5cb9180__2->GetZaxis()->SetLabelFont(132);
   frame_5cb9180__2->GetZaxis()->SetLabelSize(0.06);
   frame_5cb9180__2->GetZaxis()->SetTitleSize(0.072);
   frame_5cb9180__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5cb9180__2->GetZaxis()->SetTitleFont(132);
   frame_5cb9180__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.65,0.6,0.92,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model","Total fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("cbTot","#font[12]{B}^{#font[122]{-}}#rightarrow #font[12]{D}^{#font[122]{-}}#font[12]{D}^{0}","l");
   entry->SetLineColor(7);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg_model","Combinatorial","l");
   entry->SetLineColor(8);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> Fig2h.C <==
void ACP_mass_fit_2011_12_Bp_Kpipi_Kpipipi_RS()
{
//=========Macro generated from canvas: c/c
//=========  (Mon Apr  9 13:32:32 2018) by ROOT version 6.12/06
   TCanvas *c = new TCanvas("c", "c",0,0,900,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(5212.716,-9.113924,5336.173,47.8481);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.14);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.16);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   c->SetFrameLineWidth(2);
   c->SetFrameBorderMode(0);
   
   TH1D *frame_615fa20__1 = new TH1D("frame_615fa20__1","",50,5230,5330);
   frame_615fa20__1->SetMaximum(45);
   frame_615fa20__1->SetDirectory(0);
   frame_615fa20__1->SetStats(0);
   frame_615fa20__1->SetLineWidth(2);
   frame_615fa20__1->SetMarkerStyle(20);
   frame_615fa20__1->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{D}^{#font[122]{+}}#bar{#font[12]{D}}#kern[-0.02]{^{0}}) [MeV/#font[12]{c}^{2}]");
   frame_615fa20__1->GetXaxis()->SetNdivisions(505);
   frame_615fa20__1->GetXaxis()->SetLabelFont(132);
   frame_615fa20__1->GetXaxis()->SetLabelOffset(0.01);
   frame_615fa20__1->GetXaxis()->SetLabelSize(0.06);
   frame_615fa20__1->GetXaxis()->SetTitleSize(0.072);
   frame_615fa20__1->GetXaxis()->SetTitleOffset(0.95);
   frame_615fa20__1->GetXaxis()->SetTitleFont(132);
   frame_615fa20__1->GetYaxis()->SetTitle("Candidates / (2 MeV/#font[12]{c}^{2})");
   frame_615fa20__1->GetYaxis()->SetLabelFont(132);
   frame_615fa20__1->GetYaxis()->SetLabelOffset(0.01);
   frame_615fa20__1->GetYaxis()->SetLabelSize(0.06);
   frame_615fa20__1->GetYaxis()->SetTitleSize(0.072);
   frame_615fa20__1->GetYaxis()->SetTitleOffset(0.95);
   frame_615fa20__1->GetYaxis()->SetTitleFont(132);
   frame_615fa20__1->GetZaxis()->SetLabelFont(132);
   frame_615fa20__1->GetZaxis()->SetLabelSize(0.06);
   frame_615fa20__1->GetZaxis()->SetTitleSize(0.072);
   frame_615fa20__1->GetZaxis()->SetTitleOffset(1.2);
   frame_615fa20__1->GetZaxis()->SetTitleFont(132);
   frame_615fa20__1->Draw("FUNC");
   
   Double_t h_data_fx3001[50] = {
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329};
   Double_t h_data_fy3001[50] = {
   3,
   1,
   2,
   3,
   2,
   3,
   0,
   1,
   3,
   3,
   6,
   2,
   4,
   5,
   7,
   7,
   5,
   14,
   21,
   28,
   27,
   25,
   30,
   30,
   22,
   23,
   29,
   24,
   18,
   13,
   8,
   8,
   4,
   11,
   3,
   4,
   5,
   5,
   2,
   1,
   1,
   0,
   5,
   4,
   1,
   1,
   2,
   2,
   1,
   1};
   Double_t h_data_felx3001[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3001[50] = {
   1.632705,
   0.8272462,
   1.291815,
   1.632705,
   1.291815,
   1.632705,
   0,
   0.8272462,
   1.632705,
   1.632705,
   2.379931,
   1.291815,
   1.914339,
   2.159691,
   2.58147,
   2.58147,
   2.159691,
   3.6965,
   4.545807,
   5.259711,
   5.163771,
   4.966335,
   5.446522,
   5.446522,
   4.654502,
   4.760717,
   5.353932,
   4.864612,
   4.202887,
   3.558662,
   2.768386,
   2.768386,
   1.914339,
   3.265579,
   1.632705,
   1.914339,
   2.159691,
   2.159691,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   2.159691,
   1.914339,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   0.8272462,
   0.8272462};
   Double_t h_data_fehx3001[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3001[50] = {
   2.918186,
   2.299527,
   2.63786,
   2.918186,
   2.63786,
   2.918186,
   1.147874,
   2.299527,
   2.918186,
   2.918186,
   3.583642,
   2.63786,
   3.162753,
   3.382473,
   3.770281,
   3.770281,
   3.382473,
   4.830381,
   5.655182,
   6.354446,
   6.260244,
   6.066589,
   6.538046,
   6.538046,
   5.761366,
   5.865235,
   6.44702,
   5.966932,
   5.321007,
   4.697573,
   3.945142,
   3.945142,
   3.162753,
   4.416521,
   2.918186,
   3.162753,
   3.382473,
   3.382473,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   3.382473,
   3.162753,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   2.299527,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__Bc_DTF_M_Bc");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__Bc_DTF_M_Bc",100,5220,5340);
   Graph_h_data3001->SetMinimum(0);
   Graph_h_data3001->SetMaximum(40.19185);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetLineWidth(2);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx1[600] = {
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5235.5,
   5236,
   5236.5,
   5237,
   5237.5,
   5238,
   5238.5,
   5239,
   5239.5,
   5240,
   5240.5,
   5241,
   5241.5,
   5242,
   5242.5,
   5243,
   5243.5,
   5244,
   5244.5,
   5245,
   5245.5,
   5246,
   5246.5,
   5246.75,
   5247,
   5247.25,
   5247.5,
   5247.75,
   5248,
   5248.25,
   5248.5,
   5248.75,
   5249,
   5249.25,
   5249.5,
   5249.75,
   5250,
   5250.25,
   5250.5,
   5250.75,
   5251,
   5251.25,
   5251.375,
   5251.5,
   5251.625,
   5251.75,
   5251.875,
   5252,
   5252.125,
   5252.25,
   5252.375,
   5252.5,
   5252.625,
   5252.75,
   5252.875,
   5253,
   5253.125,
   5253.25,
   5253.375,
   5253.5,
   5253.625,
   5253.75,
   5253.875,
   5254,
   5254.125,
   5254.25,
   5254.375,
   5254.5,
   5254.625,
   5254.75,
   5254.875,
   5255,
   5255.125,
   5255.25,
   5255.375,
   5255.5,
   5255.625,
   5255.75,
   5255.875,
   5256,
   5256.125,
   5256.25,
   5256.375,
   5256.5,
   5256.625,
   5256.75,
   5256.875,
   5257,
   5257.125,
   5257.25,
   5257.375,
   5257.5,
   5257.625,
   5257.75,
   5257.875,
   5258,
   5258.125,
   5258.25,
   5258.375,
   5258.5,
   5258.625,
   5258.75,
   5258.875,
   5259,
   5259.125,
   5259.25,
   5259.375,
   5259.5,
   5259.625,
   5259.75,
   5259.875,
   5260,
   5260.125,
   5260.25,
   5260.375,
   5260.5,
   5260.625,
   5260.75,
   5260.875,
   5261,
   5261.125,
   5261.25,
   5261.375,
   5261.5,
   5261.625,
   5261.75,
   5261.875,
   5262,
   5262.125,
   5262.25,
   5262.375,
   5262.5,
   5262.625,
   5262.75,
   5262.875,
   5263,
   5263.125,
   5263.25,
   5263.375,
   5263.5,
   5263.625,
   5263.75,
   5263.875,
   5264,
   5264.125,
   5264.25,
   5264.375,
   5264.5,
   5264.625,
   5264.75,
   5264.875,
   5265,
   5265.125,
   5265.25,
   5265.375,
   5265.5,
   5265.625,
   5265.75,
   5265.875,
   5266,
   5266.125,
   5266.25,
   5266.375,
   5266.5,
   5266.625,
   5266.75,
   5266.875,
   5267,
   5267.25,
   5267.5,
   5268,
   5268.25,
   5268.5,
   5268.75,
   5268.875,
   5269,
   5269.125,
   5269.25,
   5269.375,
   5269.5,
   5269.625,
   5269.75,
   5269.875,
   5270,
   5270.125,
   5270.25,
   5270.375,
   5270.5,
   5270.625,
   5270.75,
   5270.875,
   5271,
   5271.062,
   5271.125,
   5271.188,
   5271.25,
   5271.312,
   5271.375,
   5271.438,
   5271.5,
   5271.562,
   5271.625,
   5271.688,
   5271.75,
   5271.812,
   5271.875,
   5271.938,
   5272,
   5272.062,
   5272.125,
   5272.188,
   5272.25,
   5272.312,
   5272.375,
   5272.438,
   5272.5,
   5272.562,
   5272.625,
   5272.688,
   5272.75,
   5272.812,
   5272.875,
   5272.938,
   5273,
   5273.062,
   5273.125,
   5273.188,
   5273.25,
   5273.312,
   5273.375,
   5273.438,
   5273.5,
   5273.562,
   5273.625,
   5273.688,
   5273.75,
   5273.812,
   5273.875,
   5273.938,
   5274,
   5274.062,
   5274.125,
   5274.188,
   5274.25,
   5274.312,
   5274.375,
   5274.438,
   5274.5,
   5274.562,
   5274.625,
   5274.688,
   5274.75,
   5274.812,
   5274.875,
   5274.938,
   5275,
   5275.062,
   5275.125,
   5275.188,
   5275.25,
   5275.312,
   5275.375,
   5275.438,
   5275.5,
   5275.562,
   5275.625,
   5275.688,
   5275.75,
   5275.812,
   5275.875,
   5275.938,
   5276,
   5276.062,
   5276.125,
   5276.188,
   5276.25,
   5276.312,
   5276.375,
   5276.438,
   5276.5,
   5276.562,
   5276.625,
   5276.688,
   5276.75,
   5276.812,
   5276.875,
   5276.938,
   5277,
   5277.062,
   5277.125,
   5277.188,
   5277.25,
   5277.312,
   5277.375,
   5277.438,
   5277.5,
   5277.562,
   5277.625,
   5277.688,
   5277.75,
   5277.812,
   5277.875,
   5277.938,
   5278,
   5278.062,
   5278.125,
   5278.188,
   5278.25,
   5278.312,
   5278.375,
   5278.438,
   5278.5,
   5278.562,
   5278.625,
   5278.688,
   5278.75,
   5278.812,
   5278.875,
   5278.938,
   5279,
   5279.062,
   5279.125,
   5279.188,
   5279.25,
   5279.312,
   5279.375,
   5279.438,
   5279.5,
   5279.562,
   5279.625,
   5279.688,
   5279.75,
   5279.812,
   5279.875,
   5279.938,
   5280,
   5280.062,
   5280.125,
   5280.188,
   5280.25,
   5280.312,
   5280.375,
   5280.438,
   5280.5,
   5280.562,
   5280.625,
   5280.688,
   5280.75,
   5280.812,
   5280.875,
   5280.938,
   5281,
   5281.062,
   5281.125,
   5281.188,
   5281.25,
   5281.312,
   5281.375,
   5281.438,
   5281.5,
   5281.562,
   5281.625,
   5281.688,
   5281.75,
   5281.812,
   5281.875,
   5281.938,
   5282,
   5282.062,
   5282.125,
   5282.188,
   5282.25,
   5282.312,
   5282.375,
   5282.438,
   5282.5,
   5282.562,
   5282.625,
   5282.688,
   5282.75,
   5282.812,
   5282.875,
   5282.938,
   5283,
   5283.062,
   5283.125,
   5283.188,
   5283.25,
   5283.375,
   5283.5,
   5283.625,
   5283.75,
   5283.875,
   5284,
   5284.125,
   5284.25,
   5284.375,
   5284.5,
   5284.625,
   5284.75,
   5284.875,
   5285,
   5285.125,
   5285.25,
   5285.375,
   5285.5,
   5285.75,
   5286,
   5286.5,
   5286.75,
   5287,
   5287.25,
   5287.375,
   5287.5,
   5287.625,
   5287.75,
   5287.875,
   5288,
   5288.125,
   5288.25,
   5288.375,
   5288.5,
   5288.625,
   5288.75,
   5288.875,
   5289,
   5289.125,
   5289.25,
   5289.375,
   5289.5,
   5289.625,
   5289.75,
   5289.875,
   5290,
   5290.125,
   5290.25,
   5290.375,
   5290.5,
   5290.625,
   5290.75,
   5290.875,
   5291,
   5291.125,
   5291.25,
   5291.375,
   5291.5,
   5291.625,
   5291.75,
   5291.875,
   5292,
   5292.125,
   5292.25,
   5292.375,
   5292.5,
   5292.625,
   5292.75,
   5292.875,
   5293,
   5293.125,
   5293.25,
   5293.375,
   5293.5,
   5293.625,
   5293.75,
   5293.875,
   5294,
   5294.125,
   5294.25,
   5294.375,
   5294.5,
   5294.625,
   5294.75,
   5294.875,
   5295,
   5295.125,
   5295.25,
   5295.375,
   5295.5,
   5295.625,
   5295.75,
   5295.875,
   5296,
   5296.125,
   5296.25,
   5296.375,
   5296.5,
   5296.625,
   5296.75,
   5296.875,
   5297,
   5297.125,
   5297.25,
   5297.375,
   5297.5,
   5297.625,
   5297.75,
   5297.875,
   5298,
   5298.125,
   5298.25,
   5298.375,
   5298.5,
   5298.625,
   5298.75,
   5298.875,
   5299,
   5299.125,
   5299.25,
   5299.375,
   5299.5,
   5299.625,
   5299.75,
   5299.875,
   5300,
   5300.125,
   5300.25,
   5300.375,
   5300.5,
   5300.625,
   5300.75,
   5300.875,
   5301,
   5301.125,
   5301.25,
   5301.375,
   5301.5,
   5301.625,
   5301.75,
   5301.875,
   5302,
   5302.125,
   5302.25,
   5302.375,
   5302.5,
   5302.625,
   5302.75,
   5302.875,
   5303,
   5303.125,
   5303.25,
   5303.375,
   5303.5,
   5303.75,
   5304,
   5304.25,
   5304.5,
   5304.75,
   5305,
   5305.25,
   5305.5,
   5305.75,
   5306,
   5306.25,
   5306.5,
   5306.75,
   5307,
   5307.25,
   5307.5,
   5307.75,
   5308,
   5308.25,
   5308.5,
   5308.75,
   5309,
   5309.5,
   5310,
   5310.5,
   5311,
   5311.5,
   5312,
   5312.5,
   5313,
   5313.5,
   5314,
   5314.5,
   5315,
   5315.5,
   5316,
   5316.5,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy1[600] = {
   0.1804225,
   0.1987578,
   0.2188146,
   0.2407209,
   0.2646131,
   0.2906372,
   0.3044975,
   0.3189509,
   0.3340197,
   0.3497269,
   0.3660973,
   0.3831569,
   0.4009337,
   0.4194577,
   0.4387613,
   0.4588797,
   0.4798514,
   0.5017187,
   0.5245282,
   0.5483322,
   0.5731889,
   0.599164,
   0.626332,
   0.6547779,
   0.6845993,
   0.7159087,
   0.748837,
   0.7835369,
   0.8201883,
   0.8393106,
   0.8590035,
   0.8792999,
   0.9002357,
   0.9218507,
   0.9441881,
   0.9672958,
   0.9912265,
   1.016038,
   1.041796,
   1.06857,
   1.09644,
   1.125494,
   1.155832,
   1.187562,
   1.220809,
   1.255712,
   1.292426,
   1.331129,
   1.351288,
   1.372021,
   1.393358,
   1.415331,
   1.437972,
   1.461318,
   1.485407,
   1.510281,
   1.535983,
   1.562561,
   1.590066,
   1.618553,
   1.648082,
   1.678715,
   1.710522,
   1.743578,
   1.777962,
   1.813763,
   1.851074,
   1.89,
   1.93065,
   1.972963,
   2.016407,
   2.060959,
   2.106642,
   2.153481,
   2.201499,
   2.250721,
   2.30117,
   2.352871,
   2.405848,
   2.460127,
   2.515731,
   2.572685,
   2.631015,
   2.690745,
   2.7519,
   2.814505,
   2.878585,
   2.944164,
   3.011268,
   3.079921,
   3.150149,
   3.221974,
   3.295423,
   3.370518,
   3.447285,
   3.525747,
   3.605927,
   3.687849,
   3.771537,
   3.857012,
   3.944297,
   4.033414,
   4.124385,
   4.217232,
   4.311974,
   4.408633,
   4.507227,
   4.607777,
   4.710301,
   4.814817,
   4.921342,
   5.029894,
   5.140488,
   5.25314,
   5.367864,
   5.484674,
   5.603584,
   5.724605,
   5.847749,
   5.973025,
   6.100445,
   6.230015,
   6.361743,
   6.495636,
   6.631699,
   6.769936,
   6.91035,
   7.052943,
   7.197716,
   7.344668,
   7.493797,
   7.645101,
   7.798575,
   7.954213,
   8.112007,
   8.271951,
   8.434033,
   8.598242,
   8.764565,
   8.932988,
   9.103496,
   9.27607,
   9.450691,
   9.62734,
   9.805994,
   9.986629,
   10.16922,
   10.35374,
   10.54016,
   10.72845,
   10.91857,
   11.1105,
   11.3042,
   11.49963,
   11.69676,
   11.89553,
   12.09591,
   12.29786,
   12.50133,
   12.70627,
   12.91263,
   13.12037,
   13.32942,
   13.53974,
   13.75127,
   13.96395,
   14.17773,
   14.39253,
   14.6083,
   14.82498,
   15.0425,
   15.26079,
   15.47978,
   15.6994,
   16.14026,
   16.58277,
   17.47028,
   17.914,
   18.35679,
   18.79799,
   19.01777,
   19.23688,
   19.45524,
   19.67276,
   19.88934,
   20.10489,
   20.31933,
   20.53255,
   20.74447,
   20.955,
   21.16403,
   21.37148,
   21.57725,
   21.78125,
   21.98339,
   22.18356,
   22.38168,
   22.57766,
   22.67482,
   22.7714,
   22.86741,
   22.96281,
   23.05762,
   23.1518,
   23.24536,
   23.33828,
   23.43054,
   23.52215,
   23.61307,
   23.70332,
   23.79287,
   23.88171,
   23.96983,
   24.05723,
   24.14388,
   24.22978,
   24.31493,
   24.39929,
   24.48288,
   24.56567,
   24.64766,
   24.72883,
   24.80918,
   24.88869,
   24.96736,
   25.04517,
   25.12212,
   25.19819,
   25.27337,
   25.34766,
   25.42104,
   25.49351,
   25.56506,
   25.63567,
   25.70534,
   25.77405,
   25.84181,
   25.90859,
   25.9744,
   26.03922,
   26.10304,
   26.16586,
   26.22767,
   26.28845,
   26.34821,
   26.40693,
   26.4646,
   26.52122,
   26.57678,
   26.63127,
   26.68468,
   26.73701,
   26.78825,
   26.8384,
   26.88744,
   26.93537,
   26.98219,
   27.02788,
   27.07244,
   27.11587,
   27.15815,
   27.19929,
   27.23927,
   27.2781,
   27.31576,
   27.35225,
   27.38757,
   27.42171,
   27.45466,
   27.48643,
   27.51701,
   27.54638,
   27.57456,
   27.60153,
   27.6273,
   27.65185,
   27.67518,
   27.6973,
   27.7182,
   27.73787,
   27.75631,
   27.77352,
   27.7895,
   27.80425,
   27.81776,
   27.83003,
   27.84106,
   27.85085,
   27.85939,
   27.86669,
   27.87274,
   27.87755,
   27.88111,
   27.88343,
   27.88449,
   27.88431,
   27.88288,
   27.8802,
   27.87628,
   27.8711,
   27.86469,
   27.85702,
   27.84811,
   27.83796,
   27.82657,
   27.81394,
   27.80007,
   27.78496,
   27.76862,
   27.75105,
   27.73225,
   27.71222,
   27.69097,
   27.66849,
   27.6448,
   27.61989,
   27.59378,
   27.56645,
   27.53792,
   27.5082,
   27.47727,
   27.44516,
   27.41185,
   27.37737,
   27.34171,
   27.30487,
   27.26687,
   27.22771,
   27.18739,
   27.14591,
   27.10329,
   27.05954,
   27.01464,
   26.96862,
   26.92148,
   26.87323,
   26.82386,
   26.77339,
   26.72183,
   26.66918,
   26.61545,
   26.56065,
   26.50478,
   26.44785,
   26.38988,
   26.33085,
   26.2708,
   26.20971,
   26.14761,
   26.0845,
   26.02038,
   25.95527,
   25.88918,
   25.82211,
   25.75407,
   25.68508,
   25.61513,
   25.54425,
   25.47243,
   25.39969,
   25.32604,
   25.25149,
   25.17605,
   25.09972,
   25.02252,
   24.94446,
   24.86555,
   24.78579,
   24.7052,
   24.62379,
   24.54156,
   24.45854,
   24.37472,
   24.29013,
   24.20476,
   24.11864,
   24.03177,
   23.94416,
   23.85582,
   23.76677,
   23.67702,
   23.58658,
   23.49545,
   23.40365,
   23.31119,
   23.21809,
   23.12435,
   23.02998,
   22.935,
   22.83942,
   22.74324,
   22.64649,
   22.54917,
   22.45129,
   22.25392,
   22.05446,
   21.853,
   21.64965,
   21.4445,
   21.23763,
   21.02915,
   20.81914,
   20.60771,
   20.39493,
   20.18092,
   19.96575,
   19.74952,
   19.53232,
   19.31425,
   19.09539,
   18.87584,
   18.65568,
   18.21389,
   17.77072,
   16.88296,
   16.43968,
   15.99763,
   15.55743,
   15.33821,
   15.11967,
   14.90187,
   14.68489,
   14.46878,
   14.25363,
   14.03949,
   13.82641,
   13.61447,
   13.40371,
   13.19421,
   12.986,
   12.77914,
   12.57369,
   12.3697,
   12.16721,
   11.96626,
   11.76692,
   11.5692,
   11.37317,
   11.17885,
   10.98629,
   10.79552,
   10.60658,
   10.4195,
   10.2343,
   10.05103,
   9.869695,
   9.690338,
   9.512977,
   9.337635,
   9.164334,
   8.993093,
   8.823931,
   8.656862,
   8.491904,
   8.329068,
   8.168366,
   8.00981,
   7.853408,
   7.699168,
   7.547095,
   7.397196,
   7.249473,
   7.103929,
   6.960564,
   6.819379,
   6.680372,
   6.54354,
   6.40888,
   6.276386,
   6.146053,
   6.017874,
   5.89184,
   5.767942,
   5.646171,
   5.526516,
   5.408964,
   5.293503,
   5.180119,
   5.068799,
   4.959526,
   4.852285,
   4.74706,
   4.643834,
   4.542587,
   4.443303,
   4.345962,
   4.250543,
   4.157028,
   4.065396,
   3.975625,
   3.887694,
   3.801581,
   3.717263,
   3.634719,
   3.553925,
   3.474858,
   3.397494,
   3.32181,
   3.247781,
   3.175384,
   3.104594,
   3.035386,
   2.967737,
   2.90162,
   2.837013,
   2.773889,
   2.712223,
   2.651992,
   2.59317,
   2.535731,
   2.479652,
   2.424907,
   2.371472,
   2.319322,
   2.268433,
   2.21878,
   2.170339,
   2.123085,
   2.076996,
   2.032046,
   1.988213,
   1.945473,
   1.903802,
   1.863179,
   1.823579,
   1.784981,
   1.747363,
   1.710701,
   1.674975,
   1.640163,
   1.606244,
   1.573196,
   1.541,
   1.509634,
   1.479079,
   1.449315,
   1.420323,
   1.392083,
   1.364576,
   1.337784,
   1.311688,
   1.286272,
   1.261516,
   1.237405,
   1.21392,
   1.191046,
   1.168765,
   1.147063,
   1.105329,
   1.065722,
   1.028127,
   0.9924315,
   0.9585285,
   0.9263164,
   0.895698,
   0.8665811,
   0.8388776,
   0.8125041,
   0.7873816,
   0.7634349,
   0.7405931,
   0.7187893,
   0.69796,
   0.6780457,
   0.6589902,
   0.6407405,
   0.6232471,
   0.6064632,
   0.5903453,
   0.5748523,
   0.5455902,
   0.5183999,
   0.4930399,
   0.4693008,
   0.4470018,
   0.425987,
   0.4061226,
   0.3872938,
   0.3694028,
   0.3523657,
   0.3361113,
   0.3205787,
   0.3057161,
   0.2914791,
   0.2778297,
   0.2647352,
   0.2401013,
   0.2173907,
   0.1964564,
   0.1771774,
   0.1594495,
   0.143179,
   0.1282788,
   0.1146659,
   0.1022605,
   0.09098462,
   0.08076262,
   0.07152073,
   0.06318741,
   0.06318741};
   TGraph *graph = new TGraph(600,model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx1,model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy1);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(7);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1","Projection of B^{+} model",600,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMinimum(0.05686867);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMaximum(30.66662);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBcbTotcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Comp[cbTot]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]1);
   
   graph->Draw("l");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx2[52] = {
   5230,
   5232,
   5234,
   5236,
   5238,
   5240,
   5242,
   5244,
   5246,
   5248,
   5250,
   5252,
   5254,
   5256,
   5258,
   5260,
   5262,
   5264,
   5266,
   5268,
   5270,
   5272,
   5274,
   5276,
   5278,
   5280,
   5282,
   5284,
   5286,
   5288,
   5290,
   5292,
   5294,
   5296,
   5298,
   5300,
   5302,
   5304,
   5306,
   5308,
   5310,
   5312,
   5314,
   5316,
   5318,
   5320,
   5322,
   5324,
   5326,
   5328,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy2[52] = {
   1.739864,
   1.739418,
   1.738972,
   1.738526,
   1.73808,
   1.737635,
   1.737189,
   1.736744,
   1.736299,
   1.735854,
   1.735409,
   1.734964,
   1.734519,
   1.734074,
   1.73363,
   1.733185,
   1.732741,
   1.732297,
   1.731853,
   1.731409,
   1.730965,
   1.730521,
   1.730077,
   1.729634,
   1.72919,
   1.728747,
   1.728304,
   1.727861,
   1.727418,
   1.726975,
   1.726532,
   1.72609,
   1.725647,
   1.725205,
   1.724762,
   1.72432,
   1.723878,
   1.723436,
   1.722995,
   1.722553,
   1.722111,
   1.72167,
   1.721228,
   1.720787,
   1.720346,
   1.719905,
   1.719464,
   1.719023,
   1.718582,
   1.718142,
   1.717701,
   1.717701};
   graph = new TGraph(52,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx2,model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy2);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);
   graph->SetLineColor(8);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2","Projection of B^{+} model",100,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMinimum(1.715485);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMaximum(1.74208);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_CompoBbkg_modelcB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Comp[bkg_model]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]2);
   
   graph->Draw("l");
   
   Double_t model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx3[600] = {
   5230,
   5231,
   5232,
   5233,
   5234,
   5235,
   5235.5,
   5236,
   5236.5,
   5237,
   5237.5,
   5238,
   5238.5,
   5239,
   5239.5,
   5240,
   5240.5,
   5241,
   5241.5,
   5242,
   5242.5,
   5243,
   5243.5,
   5244,
   5244.5,
   5245,
   5245.5,
   5246,
   5246.5,
   5246.75,
   5247,
   5247.25,
   5247.5,
   5247.75,
   5248,
   5248.25,
   5248.5,
   5248.75,
   5249,
   5249.25,
   5249.5,
   5249.75,
   5250,
   5250.25,
   5250.5,
   5250.75,
   5251,
   5251.25,
   5251.375,
   5251.5,
   5251.625,
   5251.75,
   5251.875,
   5252,
   5252.125,
   5252.25,
   5252.375,
   5252.5,
   5252.625,
   5252.75,
   5252.875,
   5253,
   5253.125,
   5253.25,
   5253.375,
   5253.5,
   5253.625,
   5253.75,
   5253.875,
   5254,
   5254.125,
   5254.25,
   5254.375,
   5254.5,
   5254.625,
   5254.75,
   5254.875,
   5255,
   5255.125,
   5255.25,
   5255.375,
   5255.5,
   5255.625,
   5255.75,
   5255.875,
   5256,
   5256.125,
   5256.25,
   5256.375,
   5256.5,
   5256.625,
   5256.75,
   5256.875,
   5257,
   5257.125,
   5257.25,
   5257.375,
   5257.5,
   5257.625,
   5257.75,
   5257.875,
   5258,
   5258.125,
   5258.25,
   5258.375,
   5258.5,
   5258.625,
   5258.75,
   5258.875,
   5259,
   5259.125,
   5259.25,
   5259.375,
   5259.5,
   5259.625,
   5259.75,
   5259.875,
   5260,
   5260.125,
   5260.25,
   5260.375,
   5260.5,
   5260.625,
   5260.75,
   5260.875,
   5261,
   5261.125,
   5261.25,
   5261.375,
   5261.5,
   5261.625,
   5261.75,
   5261.875,
   5262,
   5262.125,
   5262.25,
   5262.375,
   5262.5,
   5262.625,
   5262.75,
   5262.875,
   5263,
   5263.125,
   5263.25,
   5263.375,
   5263.5,
   5263.625,
   5263.75,
   5263.875,
   5264,
   5264.125,
   5264.25,
   5264.375,
   5264.5,
   5264.625,
   5264.75,
   5264.875,
   5265,
   5265.125,
   5265.25,
   5265.375,
   5265.5,
   5265.625,
   5265.75,
   5265.875,
   5266,
   5266.125,
   5266.25,
   5266.375,
   5266.5,
   5266.625,
   5266.75,
   5266.875,
   5267,
   5267.25,
   5267.5,
   5268,
   5268.25,
   5268.5,
   5268.75,
   5268.875,
   5269,
   5269.125,
   5269.25,
   5269.375,
   5269.5,
   5269.625,
   5269.75,
   5269.875,
   5270,
   5270.125,
   5270.25,
   5270.375,
   5270.5,
   5270.625,
   5270.75,
   5270.875,
   5271,
   5271.062,
   5271.125,
   5271.188,
   5271.25,
   5271.312,
   5271.375,
   5271.438,
   5271.5,
   5271.562,
   5271.625,
   5271.688,
   5271.75,
   5271.812,
   5271.875,
   5271.938,
   5272,
   5272.062,
   5272.125,
   5272.188,
   5272.25,
   5272.312,
   5272.375,
   5272.438,
   5272.5,
   5272.562,
   5272.625,
   5272.688,
   5272.75,
   5272.812,
   5272.875,
   5272.938,
   5273,
   5273.062,
   5273.125,
   5273.188,
   5273.25,
   5273.312,
   5273.375,
   5273.438,
   5273.5,
   5273.562,
   5273.625,
   5273.688,
   5273.75,
   5273.812,
   5273.875,
   5273.938,
   5274,
   5274.062,
   5274.125,
   5274.188,
   5274.25,
   5274.312,
   5274.375,
   5274.438,
   5274.5,
   5274.562,
   5274.625,
   5274.688,
   5274.75,
   5274.812,
   5274.875,
   5274.938,
   5275,
   5275.062,
   5275.125,
   5275.188,
   5275.25,
   5275.312,
   5275.375,
   5275.438,
   5275.5,
   5275.562,
   5275.625,
   5275.688,
   5275.75,
   5275.812,
   5275.875,
   5275.938,
   5276,
   5276.062,
   5276.125,
   5276.188,
   5276.25,
   5276.312,
   5276.375,
   5276.438,
   5276.5,
   5276.562,
   5276.625,
   5276.688,
   5276.75,
   5276.812,
   5276.875,
   5276.938,
   5277,
   5277.062,
   5277.125,
   5277.188,
   5277.25,
   5277.312,
   5277.375,
   5277.438,
   5277.5,
   5277.562,
   5277.625,
   5277.688,
   5277.75,
   5277.812,
   5277.875,
   5277.938,
   5278,
   5278.062,
   5278.125,
   5278.188,
   5278.25,
   5278.312,
   5278.375,
   5278.438,
   5278.5,
   5278.562,
   5278.625,
   5278.688,
   5278.75,
   5278.812,
   5278.875,
   5278.938,
   5279,
   5279.062,
   5279.125,
   5279.188,
   5279.25,
   5279.312,
   5279.375,
   5279.438,
   5279.5,
   5279.562,
   5279.625,
   5279.688,
   5279.75,
   5279.812,
   5279.875,
   5279.938,
   5280,
   5280.062,
   5280.125,
   5280.188,
   5280.25,
   5280.312,
   5280.375,
   5280.438,
   5280.5,
   5280.562,
   5280.625,
   5280.688,
   5280.75,
   5280.812,
   5280.875,
   5280.938,
   5281,
   5281.062,
   5281.125,
   5281.188,
   5281.25,
   5281.312,
   5281.375,
   5281.438,
   5281.5,
   5281.562,
   5281.625,
   5281.688,
   5281.75,
   5281.812,
   5281.875,
   5281.938,
   5282,
   5282.062,
   5282.125,
   5282.188,
   5282.25,
   5282.312,
   5282.375,
   5282.438,
   5282.5,
   5282.562,
   5282.625,
   5282.688,
   5282.75,
   5282.812,
   5282.875,
   5282.938,
   5283,
   5283.062,
   5283.125,
   5283.188,
   5283.25,
   5283.375,
   5283.5,
   5283.625,
   5283.75,
   5283.875,
   5284,
   5284.125,
   5284.25,
   5284.375,
   5284.5,
   5284.625,
   5284.75,
   5284.875,
   5285,
   5285.125,
   5285.25,
   5285.375,
   5285.5,
   5285.75,
   5286,
   5286.5,
   5286.75,
   5287,
   5287.25,
   5287.375,
   5287.5,
   5287.625,
   5287.75,
   5287.875,
   5288,
   5288.125,
   5288.25,
   5288.375,
   5288.5,
   5288.625,
   5288.75,
   5288.875,
   5289,
   5289.125,
   5289.25,
   5289.375,
   5289.5,
   5289.625,
   5289.75,
   5289.875,
   5290,
   5290.125,
   5290.25,
   5290.375,
   5290.5,
   5290.625,
   5290.75,
   5290.875,
   5291,
   5291.125,
   5291.25,
   5291.375,
   5291.5,
   5291.625,
   5291.75,
   5291.875,
   5292,
   5292.125,
   5292.25,
   5292.375,
   5292.5,
   5292.625,
   5292.75,
   5292.875,
   5293,
   5293.125,
   5293.25,
   5293.375,
   5293.5,
   5293.625,
   5293.75,
   5293.875,
   5294,
   5294.125,
   5294.25,
   5294.375,
   5294.5,
   5294.625,
   5294.75,
   5294.875,
   5295,
   5295.125,
   5295.25,
   5295.375,
   5295.5,
   5295.625,
   5295.75,
   5295.875,
   5296,
   5296.125,
   5296.25,
   5296.375,
   5296.5,
   5296.625,
   5296.75,
   5296.875,
   5297,
   5297.125,
   5297.25,
   5297.375,
   5297.5,
   5297.625,
   5297.75,
   5297.875,
   5298,
   5298.125,
   5298.25,
   5298.375,
   5298.5,
   5298.625,
   5298.75,
   5298.875,
   5299,
   5299.125,
   5299.25,
   5299.375,
   5299.5,
   5299.625,
   5299.75,
   5299.875,
   5300,
   5300.125,
   5300.25,
   5300.375,
   5300.5,
   5300.625,
   5300.75,
   5300.875,
   5301,
   5301.125,
   5301.25,
   5301.375,
   5301.5,
   5301.625,
   5301.75,
   5301.875,
   5302,
   5302.125,
   5302.25,
   5302.375,
   5302.5,
   5302.625,
   5302.75,
   5302.875,
   5303,
   5303.125,
   5303.25,
   5303.375,
   5303.5,
   5303.75,
   5304,
   5304.25,
   5304.5,
   5304.75,
   5305,
   5305.25,
   5305.5,
   5305.75,
   5306,
   5306.25,
   5306.5,
   5306.75,
   5307,
   5307.25,
   5307.5,
   5307.75,
   5308,
   5308.25,
   5308.5,
   5308.75,
   5309,
   5309.5,
   5310,
   5310.5,
   5311,
   5311.5,
   5312,
   5312.5,
   5313,
   5313.5,
   5314,
   5314.5,
   5315,
   5315.5,
   5316,
   5316.5,
   5317,
   5318,
   5319,
   5320,
   5321,
   5322,
   5323,
   5324,
   5325,
   5326,
   5327,
   5328,
   5329,
   5330,
   5330};
   Double_t model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy3[600] = {
   1.920286,
   1.938399,
   1.958232,
   1.979916,
   2.003585,
   2.029386,
   2.043135,
   2.057477,
   2.072434,
   2.08803,
   2.104289,
   2.121237,
   2.138903,
   2.157315,
   2.176507,
   2.196514,
   2.217375,
   2.239131,
   2.261829,
   2.285521,
   2.310267,
   2.336131,
   2.363187,
   2.391522,
   2.421232,
   2.45243,
   2.485247,
   2.519836,
   2.556376,
   2.575442,
   2.59508,
   2.61532,
   2.636201,
   2.65776,
   2.680042,
   2.703094,
   2.726969,
   2.751725,
   2.777427,
   2.804145,
   2.83196,
   2.860959,
   2.89124,
   2.922915,
   2.956106,
   2.990953,
   3.027612,
   3.066259,
   3.08639,
   3.107096,
   3.128405,
   3.15035,
   3.172963,
   3.196282,
   3.220343,
   3.245189,
   3.270863,
   3.297413,
   3.324891,
   3.35335,
   3.382851,
   3.413456,
   3.445236,
   3.478263,
   3.51262,
   3.548393,
   3.585677,
   3.624574,
   3.665197,
   3.707482,
   3.750898,
   3.795422,
   3.841078,
   3.887889,
   3.935879,
   3.985073,
   4.035494,
   4.087167,
   4.140117,
   4.194368,
   4.249944,
   4.306871,
   4.365173,
   4.424875,
   4.486002,
   4.548579,
   4.612631,
   4.678183,
   4.745259,
   4.813884,
   4.884084,
   4.955882,
   5.029302,
   5.10437,
   5.181109,
   5.259543,
   5.339696,
   5.42159,
   5.50525,
   5.590697,
   5.677954,
   5.767044,
   5.857987,
   5.950806,
   6.045521,
   6.142151,
   6.240718,
   6.34124,
   6.443736,
   6.548224,
   6.654722,
   6.763246,
   6.873812,
   6.986436,
   7.101132,
   7.217915,
   7.336797,
   7.45779,
   7.580906,
   7.706155,
   7.833546,
   7.963089,
   8.094789,
   8.228654,
   8.364689,
   8.502899,
   8.643285,
   8.78585,
   8.930595,
   9.07752,
   9.226622,
   9.377898,
   9.531343,
   9.686954,
   9.844721,
   10.00464,
   10.16669,
   10.33087,
   10.49717,
   10.66556,
   10.83604,
   11.00859,
   11.18318,
   11.3598,
   11.53843,
   11.71904,
   11.9016,
   12.08609,
   12.27248,
   12.46074,
   12.65084,
   12.84275,
   13.03642,
   13.23182,
   13.42891,
   13.62766,
   13.82802,
   14.02994,
   14.23338,
   14.43829,
   14.64463,
   14.85233,
   15.06136,
   15.27165,
   15.48315,
   15.69581,
   15.90955,
   16.12433,
   16.34007,
   16.55672,
   16.77421,
   16.99247,
   17.21144,
   17.43103,
   17.87184,
   18.31429,
   19.20169,
   19.64535,
   20.08809,
   20.52923,
   20.74898,
   20.96807,
   21.1864,
   21.40389,
   21.62044,
   21.83597,
   22.05038,
   22.26357,
   22.47547,
   22.68596,
   22.89497,
   23.10239,
   23.30813,
   23.5121,
   23.71421,
   23.91436,
   24.11246,
   24.30841,
   24.40555,
   24.50212,
   24.59811,
   24.6935,
   24.78829,
   24.88246,
   24.976,
   25.06891,
   25.16116,
   25.25275,
   25.34366,
   25.4339,
   25.52343,
   25.61226,
   25.70037,
   25.78775,
   25.87439,
   25.96028,
   26.0454,
   26.12976,
   26.21333,
   26.29611,
   26.37808,
   26.45924,
   26.53958,
   26.61907,
   26.69773,
   26.77552,
   26.85246,
   26.92851,
   27.00368,
   27.07796,
   27.15133,
   27.22378,
   27.29531,
   27.36591,
   27.43557,
   27.50427,
   27.57201,
   27.63878,
   27.70457,
   27.76938,
   27.83319,
   27.896,
   27.95779,
   28.01856,
   28.0783,
   28.137,
   28.19466,
   28.25127,
   28.30681,
   28.36129,
   28.41469,
   28.46701,
   28.51823,
   28.56837,
   28.61739,
   28.66531,
   28.71211,
   28.75779,
   28.80234,
   28.84575,
   28.88802,
   28.92914,
   28.96911,
   29.00792,
   29.04557,
   29.08205,
   29.11735,
   29.15148,
   29.18442,
   29.21618,
   29.24674,
   29.2761,
   29.30426,
   29.33122,
   29.35697,
   29.38151,
   29.40483,
   29.42694,
   29.44782,
   29.46747,
   29.4859,
   29.5031,
   29.51907,
   29.5338,
   29.5473,
   29.55955,
   29.57057,
   29.58034,
   29.58887,
   29.59616,
   29.6022,
   29.60699,
   29.61054,
   29.61284,
   29.61389,
   29.6137,
   29.61225,
   29.60956,
   29.60562,
   29.60043,
   29.594,
   29.58632,
   29.5774,
   29.56724,
   29.55583,
   29.54318,
   29.5293,
   29.51418,
   29.49783,
   29.48024,
   29.46142,
   29.44138,
   29.42011,
   29.39763,
   29.37392,
   29.349,
   29.32287,
   29.29553,
   29.26699,
   29.23725,
   29.20631,
   29.17418,
   29.14086,
   29.10637,
   29.07069,
   29.03384,
   28.99583,
   28.95665,
   28.91631,
   28.87483,
   28.83219,
   28.78842,
   28.74352,
   28.69748,
   28.65033,
   28.60206,
   28.55268,
   28.5022,
   28.45062,
   28.39796,
   28.34422,
   28.2894,
   28.23352,
   28.17657,
   28.11858,
   28.05955,
   27.99948,
   27.93838,
   27.87626,
   27.81313,
   27.749,
   27.68388,
   27.61777,
   27.55069,
   27.48264,
   27.41363,
   27.34367,
   27.27277,
   27.20094,
   27.12819,
   27.05453,
   26.97996,
   26.9045,
   26.82816,
   26.75095,
   26.67288,
   26.59395,
   26.51418,
   26.43357,
   26.35215,
   26.26991,
   26.18687,
   26.10304,
   26.01843,
   25.93305,
   25.84691,
   25.76003,
   25.67241,
   25.58406,
   25.495,
   25.40523,
   25.31477,
   25.22363,
   25.13181,
   25.03934,
   24.94622,
   24.85247,
   24.75809,
   24.66309,
   24.5675,
   24.47131,
   24.37454,
   24.27721,
   24.17932,
   23.98192,
   23.78243,
   23.58095,
   23.37757,
   23.17239,
   22.96549,
   22.75698,
   22.54695,
   22.33548,
   22.12268,
   21.90864,
   21.69344,
   21.47719,
   21.25996,
   21.04186,
   20.82298,
   20.6034,
   20.38321,
   19.94136,
   19.49814,
   18.61027,
   18.16693,
   17.72483,
   17.28458,
   17.06532,
   16.84675,
   16.62893,
   16.41192,
   16.19579,
   15.98061,
   15.76643,
   15.55333,
   15.34136,
   15.13058,
   14.92104,
   14.71281,
   14.50592,
   14.30045,
   14.09642,
   13.8939,
   13.69293,
   13.49356,
   13.29582,
   13.09976,
   12.90541,
   12.71283,
   12.52203,
   12.33306,
   12.14595,
   11.96072,
   11.77742,
   11.59606,
   11.41668,
   11.23929,
   11.06392,
   10.89059,
   10.71932,
   10.55013,
   10.38304,
   10.21805,
   10.05518,
   9.894456,
   9.735872,
   9.579442,
   9.425174,
   9.273074,
   9.123147,
   8.975397,
   8.829825,
   8.686432,
   8.54522,
   8.406185,
   8.269325,
   8.134637,
   8.002116,
   7.871755,
   7.743548,
   7.617487,
   7.493562,
   7.371763,
   7.25208,
   7.1345,
   7.019012,
   6.9056,
   6.794252,
   6.684952,
   6.577684,
   6.472431,
   6.369177,
   6.267903,
   6.168591,
   6.071222,
   5.975776,
   5.882233,
   5.790573,
   5.700774,
   5.612815,
   5.526675,
   5.44233,
   5.359758,
   5.278936,
   5.199841,
   5.12245,
   5.046738,
   4.972682,
   4.900257,
   4.829439,
   4.760204,
   4.692527,
   4.626383,
   4.561748,
   4.498596,
   4.436903,
   4.376644,
   4.317794,
   4.260328,
   4.204221,
   4.149449,
   4.095986,
   4.043809,
   3.992892,
   3.943211,
   3.894742,
   3.847461,
   3.801344,
   3.756366,
   3.712506,
   3.669738,
   3.62804,
   3.587389,
   3.547761,
   3.509136,
   3.47149,
   3.4348,
   3.399047,
   3.364207,
   3.33026,
   3.297185,
   3.264961,
   3.233568,
   3.202985,
   3.173194,
   3.144174,
   3.115906,
   3.088371,
   3.061552,
   3.035429,
   3.009984,
   2.985201,
   2.961062,
   2.93755,
   2.914648,
   2.89234,
   2.870609,
   2.82882,
   2.789159,
   2.751508,
   2.715757,
   2.681799,
   2.649532,
   2.618858,
   2.589686,
   2.561927,
   2.535499,
   2.510321,
   2.486319,
   2.463422,
   2.441563,
   2.420678,
   2.400709,
   2.381598,
   2.363293,
   2.345745,
   2.328906,
   2.312732,
   2.297184,
   2.267812,
   2.240511,
   2.215041,
   2.191191,
   2.168782,
   2.147657,
   2.127682,
   2.108743,
   2.090741,
   2.073594,
   2.057229,
   2.041586,
   2.026613,
   2.012266,
   1.998506,
   1.985302,
   1.960447,
   1.937516,
   1.916361,
   1.896862,
   1.878913,
   1.862423,
   1.847302,
   1.833469,
   1.820843,
   1.809347,
   1.798905,
   1.789442,
   1.780889,
   1.780889};
   graph = new TGraph(600,model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fx3,model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]_fy3);
   graph->SetName("model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]");
   graph->SetTitle("Projection of B^{+} model");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3 = new TH1F("Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3","Projection of B^{+} model",600,5220,5340);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMinimum(1.6028);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMaximum(32.39719);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetDirectory(0);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetStats(0);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetLineWidth(2);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->SetMarkerStyle(20);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBBc_DTF_M_BccB_RangeoBfit_nll_model_datacB_NormRangeoBfit_nll_model_datacB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[Bc_DTF_M_Bc]_Range[fit_nll_model_data]_NormRange[fit_nll_model_data]3);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[50] = {
   5231,
   5233,
   5235,
   5237,
   5239,
   5241,
   5243,
   5245,
   5247,
   5249,
   5251,
   5253,
   5255,
   5257,
   5259,
   5261,
   5263,
   5265,
   5267,
   5269,
   5271,
   5273,
   5275,
   5277,
   5279,
   5281,
   5283,
   5285,
   5287,
   5289,
   5291,
   5293,
   5295,
   5297,
   5299,
   5301,
   5303,
   5305,
   5307,
   5309,
   5311,
   5313,
   5315,
   5317,
   5319,
   5321,
   5323,
   5325,
   5327,
   5329};
   Double_t h_data_fy3002[50] = {
   3,
   1,
   2,
   3,
   2,
   3,
   0,
   1,
   3,
   3,
   6,
   2,
   4,
   5,
   7,
   7,
   5,
   14,
   21,
   28,
   27,
   25,
   30,
   30,
   22,
   23,
   29,
   24,
   18,
   13,
   8,
   8,
   4,
   11,
   3,
   4,
   5,
   5,
   2,
   1,
   1,
   0,
   5,
   4,
   1,
   1,
   2,
   2,
   1,
   1};
   Double_t h_data_felx3002[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fely3002[50] = {
   1.632705,
   0.8272462,
   1.291815,
   1.632705,
   1.291815,
   1.632705,
   0,
   0.8272462,
   1.632705,
   1.632705,
   2.379931,
   1.291815,
   1.914339,
   2.159691,
   2.58147,
   2.58147,
   2.159691,
   3.6965,
   4.545807,
   5.259711,
   5.163771,
   4.966335,
   5.446522,
   5.446522,
   4.654502,
   4.760717,
   5.353932,
   4.864612,
   4.202887,
   3.558662,
   2.768386,
   2.768386,
   1.914339,
   3.265579,
   1.632705,
   1.914339,
   2.159691,
   2.159691,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   2.159691,
   1.914339,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   0.8272462,
   0.8272462};
   Double_t h_data_fehx3002[50] = {
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1};
   Double_t h_data_fehy3002[50] = {
   2.918186,
   2.299527,
   2.63786,
   2.918186,
   2.63786,
   2.918186,
   1.147874,
   2.299527,
   2.918186,
   2.918186,
   3.583642,
   2.63786,
   3.162753,
   3.382473,
   3.770281,
   3.770281,
   3.382473,
   4.830381,
   5.655182,
   6.354446,
   6.260244,
   6.066589,
   6.538046,
   6.538046,
   5.761366,
   5.865235,
   6.44702,
   5.966932,
   5.321007,
   4.697573,
   3.945142,
   3.945142,
   3.162753,
   4.416521,
   2.918186,
   3.162753,
   3.382473,
   3.382473,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   3.382473,
   3.162753,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   2.299527,
   2.299527};
   grae = new TGraphAsymmErrors(50,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__Bc_DTF_M_Bc");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__Bc_DTF_M_Bc",100,5220,5340);
   Graph_h_data3002->SetMinimum(0);
   Graph_h_data3002->SetMaximum(40.19185);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_615fa20__2 = new TH1D("frame_615fa20__2","",50,5230,5330);
   frame_615fa20__2->SetMaximum(45);
   frame_615fa20__2->SetDirectory(0);
   frame_615fa20__2->SetStats(0);
   frame_615fa20__2->SetLineWidth(2);
   frame_615fa20__2->SetMarkerStyle(20);
   frame_615fa20__2->GetXaxis()->SetTitle("#font[12]{m}(#font[12]{D}^{#font[122]{+}}#bar{#font[12]{D}}#kern[-0.02]{^{0}}) [MeV/#font[12]{c}^{2}]");
   frame_615fa20__2->GetXaxis()->SetNdivisions(505);
   frame_615fa20__2->GetXaxis()->SetLabelFont(132);
   frame_615fa20__2->GetXaxis()->SetLabelOffset(0.01);
   frame_615fa20__2->GetXaxis()->SetLabelSize(0.06);
   frame_615fa20__2->GetXaxis()->SetTitleSize(0.072);
   frame_615fa20__2->GetXaxis()->SetTitleOffset(0.95);
   frame_615fa20__2->GetXaxis()->SetTitleFont(132);
   frame_615fa20__2->GetYaxis()->SetTitle("Candidates / (2 MeV/#font[12]{c}^{2})");
   frame_615fa20__2->GetYaxis()->SetLabelFont(132);
   frame_615fa20__2->GetYaxis()->SetLabelOffset(0.01);
   frame_615fa20__2->GetYaxis()->SetLabelSize(0.06);
   frame_615fa20__2->GetYaxis()->SetTitleSize(0.072);
   frame_615fa20__2->GetYaxis()->SetTitleOffset(0.95);
   frame_615fa20__2->GetYaxis()->SetTitleFont(132);
   frame_615fa20__2->GetZaxis()->SetLabelFont(132);
   frame_615fa20__2->GetZaxis()->SetLabelSize(0.06);
   frame_615fa20__2->GetZaxis()->SetTitleSize(0.072);
   frame_615fa20__2->GetZaxis()->SetTitleOffset(1.2);
   frame_615fa20__2->GetZaxis()->SetTitleFont(132);
   frame_615fa20__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.65,0.6,0.92,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("model","Total fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("cbTot","#font[12]{B}^{+}#rightarrow #font[12]{D}^{#font[122]{+}}#bar{#font[12]{D}}#kern[-0.02]{^{0}}","l");
   entry->SetLineColor(7);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("bkg_model","Combinatorial","l");
   entry->SetLineColor(8);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}

